One-loop Integrals from Volumes of Orthoschemes

Recently in arXiv:2012.05599 Rudenko presented a formula for the volume of hyperbolic orthoschemes in terms of alternating polylogarithms. We use this result to provide an explicit analytic result for the one-loop scalar n-gon Feynman integral in n dimensions, for even n, with massless or massive internal and external edges. Furthermore, we evaluate the general six-dimensional hexagon integral in terms of classical polylogarithms.

==> anc/README.txt <==
A brief guide to orthoscheme.m

L. Ren, M. Spradlin, C. Vergu and A. Volovich, arXiv:2306.04630
---------------------------------------------------------------

orthoscheme.m computes the scalar 2m-gon integral in 2m-dimensions
in terms of alternating polylogarithms, and for m = 2, 3 in terms of
ordinary polylogarithms.

A few different functions have been provided to help give the user a
peek at how the sausage is made. Let Q be the Gram matrix defining a
hyperbolic simplex, for example

Q={{1,9,13,11},{9,0,4,3},{13,4,2,3},{11,3,3,0}};

which the user van verify as valid by running ValidGramMatrix[Q].


Here are some of the most basic operations one can perform on Q:


* NGon1[Q] shows the dissection of the simplex Q into orthoschemes.
The output is a list of entries of the form "+/- Vol[Qprime]" where
each Qprime is the Gram matrix of an orthoscheme and the prefactor
indicates whether the volume of Qprime contributes positively or
negatively to the volume of Q.


* NGon2[Q] expresses the volume of the simplex Q in terms of perALi
functions (the real periods of the alternating polylogs).


* NGon3[Q] applies the definition of the alternating polylogarithm to
express the volume of Q in terms of real periods of multiple
polylogarithms perLi[{m1,m2,...},{x1,x2,...}].


* NGon4[Q] computes the real periods to express the volume of Q in
terms of multiple polylogarithms. This function uses a list of
tabulated real periods and so is only implemented for m = 2, 3.
Moreover, the output involves the functions Li_{1,1}, Li_{1,2} and
Li_{1,1,1} which are not natively implemented in Mathematica.
These can be numerically computed using PolyLogTools if desired.
Moreover, the real periods for m > 3 can be computed with the help
of the coproduct implemented in PolyLogTools.


* BoxIntegral[Q] computes the volume of the hyperbolic 3-simplex
Q in terms of Mathematica's Log and PolyLog functions.


* HexagonIntegral[Q] computes the volume of the hyperbolic 5-simplex
Q in terms of Mathematica's Log and PolyLog functions.


As a safety precaution the functions listed here only evaluate if
Q is a numeric matrix in Euclidean kinematics, where our warranty on
the numerical correctness of the result applies. However, most of the
main functions in orthoscheme.m can handle arbitrary symbolic
matrices and the user is free to remove the guardrails at their risk.


==> anc/orthoscheme.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*some weighted alphabet algebra:*)


(* ::Subsubsection:: *)
(*cross ratio:*)


cr0[a_,b_,c_,d_]:=-(a-b)(c-d)/((a-d)(b-c))//Factor;
cr[list___]/;(Cases[{list},Except[_Integer]]==={})&&EvenQ[Length[{list}]]:=Product[cr0[\!\(\*SubscriptBox[\(z\), \({list}\[LeftDoubleBracket]1\[RightDoubleBracket]\)]\),\!\(\*SubscriptBox[\(z\), \({list}\[LeftDoubleBracket]i - 1\[RightDoubleBracket]\)]\),\!\(\*SubscriptBox[\(z\), \({list}\[LeftDoubleBracket]i\[RightDoubleBracket]\)]\),\!\(\*SubscriptBox[\(z\), \({list}\[LeftDoubleBracket]i + 1\[RightDoubleBracket]\)]\)]^((-1)^({list}[[1]])),{i,3,Length[{list}]-1,2}];
cr[list___]:=cr[list]/.Subscript[z, i_]:>i;
cr[{list___}]:=cr[list];


(* ::Subsubsection:: *)
(*weighted alphabet algebra:*)


ab[]:=Sequence[];


Joinab[ab1_]:=ab1;
Joinab[ab1_,ab2_]/;MonomialList[ab2]==={ab2}:=Inner[Join,First/@FactorList[ab1],First/@FactorList[ab2],Times]/.Join->Times;
Joinab[ab1_,abpoly_]:=Joinab[ab1,#]&/@MonomialList[abpoly]//Total;


Dotab[i_Integer,j_Integer]:=i j;
Dotab[ab[{phi1_,m1_Integer}],ab[{phi2_,m2_Integer}]]:=ab[{phi1*phi2,m1+m2}];
Dotab[ab[{phi1_,m1_Integer}],ab[{phi2_,m2_Integer},omegas__]]:=ab[{phi1*phi2,m1+m2},omegas];
Dotab[ab1_,ab2_]/;MonomialList[ab2]==={ab2}:=Inner[Dotab,First/@FactorList[ab1],First/@FactorList[ab2],Times];
Dotab[ab1_,abpoly_]:=Dotab[ab1,#]&/@MonomialList[abpoly]//Total;


Qshab[i_Integer,j_Integer]:=i j;
Qshab[]:=Sequence[];
Qshab[ab_]:=ab;
Qshab[ab[omega1_,omegas1___],ab[omega2_,omegas2___]]:=Joinab[ab[omega1],Qshab[ab[omegas1],Joinab[ab[omega2],ab[omegas2]]]]+Joinab[ab[omega2],Qshab[ab[omegas2],Joinab[ab[omega1],ab[omegas1]]]]+Joinab[Dotab[ab[omega1],ab[omega2]],Qshab[ab[omegas1],ab[omegas2]]];
Qshab[ab1_,ab2_]/;MonomialList[ab2]==={ab2}&&MonomialList[ab1]=={ab1}:=Inner[Qshab,First/@FactorList[ab1],First/@FactorList[ab2],Times];
Qshab[abpoly1_,abpoly2_]:=Outer[Qshab,MonomialList[abpoly1],MonomialList[abpoly2]]//Flatten//Total;


(* ::Subsubsection:: *)
(*Arborification:*)


Tarb[a_Integer,b_Integer]:=Sequence[];
Tarb[a_Integer,b_Integer,c_Integer,d_Integer]/;(OddQ/@{a-b,b-c,c-d}//And[##]&@@#&):=If[EvenQ[a],-ab[{cr0[Subscript[z, a],Subscript[z, b],Subscript[z, c],Subscript[z, d]],1}],ab[{1/cr0[Subscript[z, a],Subscript[z, b],Subscript[z, c],Subscript[z, d]],1}]];
Tarb[list___]/;(#>4&&EvenQ[#]&[Length[{list}]])&&(OddQ/@Table[{list}[[i]]-{list}[[i-1]],{i,2,Length[{list}]}]//And[##]&@@#&):=Block[{fir=First[{list}],las=Last[{list}],len=Length[{list}]},Sum[#[Tarb[fir,{list}[[i]],{list}[[j]],las],Qshab[Tarb[##]&@@({list}[[Range[i]]]),Qshab[Tarb[##]&@@({list}[[Range[i,j]]]),Tarb[##]&@@({list}[[Range[j,Length[{list}]]]])]]]&/@If[EvenQ[fir],{Joinab},{Joinab,Dotab}]//Total,{i,2,len,2},{j,i+1,len-1,2}]];


(* ::Subsection:: *)
(*alternating multiple polylogarithm on polygon:*)


(* ::Subsubsection:: *)
(*definition of polylogarithms:*)


Li[ab[omega__]]:=Subscript[Li, ##&@@Last/@{omega}][##]&@@First/@{omega};
Li[-ab[omega__]]:=-Subscript[Li, ##&@@Last/@{omega}][##]&@@First/@{omega};
Li[abpoly_]:=Li[#]&/@MonomialList[abpoly]//Total;


ALi[ab[omega__]]:=Subscript[ALi, ##&@@Last/@{omega}][##]&@@First/@{omega};
ALi[-ab[omega__]]:=-Subscript[ALi, ##&@@Last/@{omega}][##]&@@First/@{omega};
ALi[abpoly_]:=ALi[#]&/@MonomialList[abpoly]//Total;


Subscript[ExplicitALi, weight__][var__]/;Length[{weight}]==Length[{var}]:=Block[{depth=Length@{weight}},(1/2^depth)Sum[Product[Subscript[eps, i],{i,depth}]Subscript[Li, weight][##]&@@Table[Subscript[eps, i]Sqrt[{var}[[i]]],{i,depth}],##]&@@Table[{Subscript[eps, i],{-1,1}},{i,depth}]];


(* ::Subsection:: *)
(*map between Subscript[M, 0,n+2] configuration and orthoschemes:*)


(* ::Input:: *)
(* map of functions as pull back of map of coordinates: *)


Ort2Mo[i_Integer,j_Integer,n_Integer]/;(0<i<n+1)&&(0<j<n+1):=If[i<=j,(Subscript[z, 0]-Subscript[z, i])(Subscript[z, j]-Subscript[z, n+1])(Subscript[z, n+1]-Subscript[z, 0]),Ort2Mo[j,i,n]];
Ort2Cur[i_Integer,j_Integer,n_Integer]/;(0<i<n+1)&&(0<j<n+1):=Subscript[Gr, i]/Subscript[Gr, j];
Mo2Cur[mon_,n_Integer]:=mon//.{(Subscript[z, b_]-Subscript[z, a_]):>If[(0<a<n+1)&&(0<b<n+1),(Subscript[z, 0]-Subscript[z, n+1])(Subscript[Gr, a]^2-Subscript[Gr, b]^2)/(Subscript[Gr, a] Subscript[Gr, b]),If[b==0&&0<a<n+1,(Subscript[z, 0]-Subscript[z, n+1])Subscript[Gr, a],If[a==n+1&&0<b<n+1,(Subscript[z, 0]-Subscript[z, n+1])/Subscript[Gr, b],Subscript[z, b]-Subscript[z, a]]]]}; (* Subscript[Gr, a]/Subscript[Gr, b] <-> Subscript[Q, a,b]/\[Sqrt](Subscript[Q, a,a]Subscript[Q, b,b]) and \!\(
\*SubsuperscriptBox[\(Gr\), \(a\), \(2\)]/
\*SubsuperscriptBox[\(Gr\), \(b\), \(2\)]\) <-> \!\(
\*SubsuperscriptBox[\(Q\), \(a, b\), \(2\)]/\((
\*SubscriptBox[\(Q\), \(a, a\)]
\*SubscriptBox[\(Q\), \(b, b\)])\)\) for 0<a<b<n+1 *)


(* ::Subsection:: *)
(*orthoscheme dissection:*)


OrthoQ[mat_]:=SymmetricMatrixQ[mat]&&Block[{len=Length[mat]},And@@Flatten[Table[Factor[mat[[i,j]]mat[[j,k]]]===Factor[mat[[j,j]]mat[[i,k]]],{i,len},{j,i+1,len},{k,j+1,len}]]];
DoubAsymQ[mat_]:=OrthoQ[mat]&&mat[[1,1]]==0&&Last[Last[mat]]==0;
DihedralAnglesCos[mat_]:=Block[{inv=Inverse[mat],len=Length[mat]},Table[inv[[i,j]]/Sqrt[inv[[i,i]]inv[[j,j]]],{i,len},{j,i+1,len}]//Flatten];
DihedralAngles[mat_]:=ArcCos/@DihedralAnglesCos[mat];
IsIdealSimplex[mat_]:=AllTrue[Diagonal[mat],#==0&];


FindFoot[mat_]/;SymmetricMatrixQ[mat]:=Block[{len=Length@mat,qfoot,matft},qfoot=Table[If[i==len,Subscript[Q, ft,i],Subscript[Q, i,ft]],{i,len}]/.Subscript[Q, j_,ft]:>zz mat[[j,len]];matft=Join[mat[[Range[len-1]]],{qfoot}];{qfoot,zz Subscript[Q, ft,len]}/.Solve[Table[Total[matft[[#,ii]]&/@Table[Range[len-1]/.iii->len,{iii,len-1}]//Det/@#&]==Det[matft[[Range[len-1],ii]]],{ii,Subsets[Range[len],{len-1}]}],{zz,Subscript[Q, ft,len]}]]//First;(* gives the list qfoot and Gram elements Subscript[Q, ft,ft] *)


OrthoDsec[Vol[mat_],i_Integer]:=OrthoDsec[sgn[1]Vol[mat],i];
OrthoDsec[sgn[fac_]Vol[mat_],1]/;SymmetricMatrixQ[mat]:=Block[{foot,len=Length[mat]},foot=FindFoot[mat];(Vol/@Table[Insert[Insert[mat,foot[[1]],-2]//Transpose,Insert[Sequence@@foot,-2],-2][[i,i]],{i,Complement[Range[len+1],{#}]&/@Range[len-1]}])*Table[sgn[fac*(Transpose[Insert[mat[[Delete[Range[len-1],i]]],foot[[1]],i]][[Range[len-1]]]//Det)/(mat[[Range[len-1],Range[len-1]]]//Det)],{i,len-1}]];


OrthoDSing[sgn[fac_]Vol[singmat_],i_Integer]/;(i>1):=Block[{len=Length@singmat,bas,foot,foota1},bas=singmat[[Join[Range[len-i],{len}],Join[Range[len-i],{len}]]];foot=FindFoot[bas];foota1=Fold[Insert[#1,#2,-2]&,foot[[1]],Table[singmat[[j,j]]foot[[1,len-i+1]]/singmat[[j,len]],{j,len-i+1,len-1}]];(Vol/@Table[Delete[#,ii]&/@Delete[Insert[Insert[singmat,foota1,len-i+1]//Transpose,Insert[foota1,foot[[2]],len-i+1],len-i+1],ii],{ii,Range[len-i]}])*Table[sgn[fac*(Transpose[Insert[singmat[[Delete[Range[len-i],ii],Join[Range[len-i],{len}]]],foot[[1]],ii]][[Range[len-i]]]//Det)/(singmat[[Range[len-i],Range[len-i]]]//Det)],{ii,len-i}]];
OrthoDsec[sgn[fac_]Vol[mat_],i_Integer]/;i>1:=Flatten[OrthoDSing[#,i]&/@OrthoDsec[sgn[fac]Vol[mat],i-1],1];
OrthoDsec[Vol[mat_]]:=OrthoDsec[Vol[mat],Length[mat]-2];
OrthoDsecVol[Vol[mat_]]:=OrthoDsec[Vol[mat]]/.sgn[__]:>1/.Vol->Join;
OrthoDsecSgn[Vol[mat_]]:=OrthoDsec[Vol[mat]]/.Vol[__]:>1;


Cr2Ort[sgn[fac_]Vol[ortmat_],funx_,n_Integer]/;Dimensions[ortmat]=={n,n}:=sgn[fac]Mo2Cur[funx,n]//.\!\(
\*SubsuperscriptBox[\(Gr\), \(i_\), \(m_\)] :> \(If[EvenQ[m], 
\*SuperscriptBox[\((
\*SuperscriptBox[\(\(Last[ortmat]\)[\([i]\)]\), \(2\)]/ortmat[\([i, i]\)])\), \(m/2\)], 
\*SubsuperscriptBox[\(Gr\), \(i\), \(m\)]]\)\)//.Subscript[q, i_,j_]:>ortmat[[i,j]];
Cr2Ort[Vol[ortmat_],funx_,n_Integer]/;Dimensions[ortmat]=={n,n}:=Mo2Cur[funx,n]//.\!\(
\*SubsuperscriptBox[\(Gr\), \(i_\), \(m_\)] :> \(If[EvenQ[m], 
\*SuperscriptBox[\((
\*SuperscriptBox[\(\(Last[ortmat]\)[\([i]\)]\), \(2\)]/ortmat[\([i, i]\)])\), \(m/2\)], 
\*SubsuperscriptBox[\(Gr\), \(i\), \(m\)]]\)\)//.Subscript[q, i_,j_]:>ortmat[[i,j]];
Cr2Ort[ortmat_,funx_,n_Integer]/;Dimensions[ortmat]=={n,n}:=Cr2Ort[Vol[ortmat],funx,n];


(* ::Subsection:: *)
(*the period function:*)


perd[Subscript[Li, xa__][yb__]] := perd[Li[{xa},{yb}]];

perd[Li[{1, 1, 1}, {xa_, yb_, zc_}]] := -(
      -(Im[Li[{1}, {zc}]] (Im[Li[{1, 1}, {xa, yb}]] - 
        Im[Li[{1}, {yb}]] Re[Li[{1}, {xa}]] + 
        Im[Li[{1}, {xa yb}]] (Re[Li[{1}, {1/xa}]] - 
           Re[Li[{1}, {yb}]]) - 
        Im[Li[{1}, {xa yb zc}]] Re[Li[{1}, {yb}]]) + 
     Re[Li[{1}, {xa}]] Re[Li[{1}, {yb}]] Re[Li[{1}, {zc}]] - 
     Re[Li[{1}, {1/xa}]] Re[Li[{1}, {xa yb}]] Re[Li[{1}, {zc}]] + 
     Re[Li[{1}, {yb}]] Re[Li[{1}, {xa yb}]] Re[Li[{1}, {zc}]] + 
     Im[Li[{1}, {xa yb zc}]] (-Im[Li[{1, 1}, {yb, 1/(xa yb)}]] + 
        Im[Li[{1, 1}, {yb, zc}]] - 
        Im[Li[{1}, {1/xa}]] Re[Li[{1}, {1/yb}]] + 
        Im[Li[{1}, {yb zc}]] Re[Li[{1}, {1/yb}]] + 
        Im[Li[{1}, {1/xa}]] Re[Li[{1}, {1/(xa yb)}]] + 
        Im[Li[{1}, {1/(xa yb)}]] Re[Li[{1}, {yb}]] - 
        Im[Li[{1}, {yb zc}]] Re[Li[{1}, {zc}]]) - 
     2 Re[Li[{1}, {xa}]] Re[Li[{1}, {1/yb}]] Re[Li[{1}, {yb zc}]] + 
     2 Re[Li[{1}, {xa}]] Re[Li[{1}, {zc}]] Re[Li[{1}, {yb zc}]] + 
     Re[Li[{1}, {1/xa}]] Re[Li[{1}, {1/yb}]] Re[Li[{1}, {xa yb zc}]] +
      Re[Li[{1}, {1/xa}]] Re[Li[{1}, {1/(xa yb)}]] Re[
       Li[{1}, {xa yb zc}]] - 
     Re[Li[{1}, {1/(xa yb)}]] Re[Li[{1}, {yb}]] Re[
       Li[{1}, {xa yb zc}]] - 
     2 Re[Li[{1}, {1/xa}]] Re[Li[{1}, {zc}]] Re[Li[{1}, {xa yb zc}]] +
      Re[Li[{1}, {yb}]] Re[Li[{1}, {zc}]] Re[Li[{1}, {xa yb zc}]] - 
     Re[Li[{1}, {1/yb}]] Re[Li[{1}, {yb zc}]] Re[
       Li[{1}, {xa yb zc}]] + 
     Re[Li[{1}, {zc}]] Re[Li[{1}, {yb zc}]] Re[Li[{1}, {xa yb zc}]] + 
     Re[Li[{1}, {1/yb}]] Re[Li[{1, 1}, {xa, yb zc}]] - 
     Re[Li[{1}, {zc}]] Re[Li[{1, 1}, {xa, yb zc}]] - 
     Re[Li[{1}, {xa}]] Re[Li[{1, 1}, {yb, zc}]] + 
     Re[Li[{1}, {1/xa}]] Re[Li[{1, 1}, {xa yb, zc}]] - 
     Re[Li[{1}, {yb}]] Re[Li[{1, 1}, {xa yb, zc}]] + 
     Re[Li[{1, 1, 1}, {xa, yb, zc}]]));

perd[Li[{1, 2}, {xa_, yb_}]] := -(
    (Re[Li[{1}, {1/xa}]] Re[Li[{2}, {xa yb}]] + 
    Re[Li[{1, 2}, {xa, yb}]] + 
    Re[Li[{1}, {1/xa}]] Re[Li[{1}, {xa yb}]] Re[Log[1/yb]] - 
    Re[Li[{1}, {yb}]] Re[Li[{1}, {xa yb}]] Re[Log[1/yb]] + 
    Re[Li[{1, 1}, {xa, yb}]] Re[Log[1/yb]] - 
    Re[Li[{1}, {xa}]] (Re[Li[{2}, {yb}]] + 
       2 Re[Li[{1}, {yb}]] Re[Log[1/yb]]) + 
    Re[Li[{1}, {1/xa}]] Re[Li[{1}, {xa yb}]] Re[Log[1/(xa yb)]] + 
    Im[Li[{1}, {xa yb}]] (-Im[Li[{2}, {1/xa}]] + Im[Li[{2}, {yb}]] - 
       Im[Li[{1}, {1/xa}]] Re[Log[1/yb]] + 
       Im[Li[{1}, {yb}]] Re[Log[1/yb]] + 
       Im[Li[{1}, {1/xa}]] Re[Log[1/(xa yb)]])));

perd[Li[{2, 1}, {xa_, yb_}]] := -(
    (-Re[Li[{1}, {yb}]] Re[Li[{2}, {xa yb}]] + 
    Re[Li[{2, 1}, {xa, yb}]] + 
    Re[Li[{1}, {xa}]] Re[Li[{1}, {yb}]] Re[Log[1/yb]] - 
    Re[Li[{1}, {1/xa}]] Re[Li[{1}, {xa yb}]] Re[Log[1/yb]] + 
    Re[Li[{1}, {yb}]] Re[Li[{1}, {xa yb}]] Re[Log[1/yb]] - 
    Re[Li[{1, 1}, {xa, yb}]] Re[Log[1/yb]] + 
    Im[Li[{1}, {xa yb}]] (-Im[Li[{2}, {yb}]] + 
       Im[Li[{2}, {1/xa}] - Li[{1}, {1/xa}] Log[1/(xa yb)]] + 
       Im[Log[1/(xa yb)]] Re[Li[{1}, {1/xa}]] + 
       Im[Li[{1}, {1/xa}]] Re[Log[1/yb]]) - 
    Re[Li[{1}, {xa}]] Re[Li[{1}, {yb}]] Re[Log[1/(xa yb)]] + 
    Re[Li[{1}, {1/xa}]] Re[Li[{1}, {xa yb}]] Re[Log[1/(xa yb)]] - 
    2 Re[Li[{1}, {yb}]] Re[Li[{1}, {xa yb}]] Re[Log[1/(xa yb)]] + 
    Re[Li[{1, 1}, {xa, yb}]] Re[Log[1/(xa yb)]] + 
    Im[Li[{1}, {yb}]] (Im[Li[{2}, {xa}]] - 
       Im[Li[{1}, {xa yb}]] Re[Log[1/yb]] + 
       Im[Li[{1}, {xa}]] (-Re[Log[1/yb]] + Re[Log[1/(xa yb)]]))));

perd[Li[{3}, {xa_}]] := -(
 Re[Li[{3}, {xa}]] - Re[Li[{2}, {xa}]] Re[Log[xa]] + 
  Re[Li[{1}, {xa}]] Re[Log[xa]]^2);

perd[Li[{1, 1}, {xa_, yb_}]] := -(
  Im[Li[{1, 1}, {xa, yb}]] - Im[Li[{1}, {yb}]] Re[Li[{1}, {xa}]] + 
   Im[Li[{1}, {xa yb}]] (Re[Li[{1}, {1/xa}]] - Re[Li[{1}, {yb}]]));

perd[Li[{2}, {xa_}]] := -(
  Im[Li[{2}, {xa}]] - Im[Li[{1}, {xa}]] Re[Log[xa]]);

perd[Li[{1}, {xa_}]] := -(-Re[Log[xa]]);


(* ::Subsubsection:: *)
(*expansion into classical polylogs:*)


ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && xxa*yyb > 1 := 
    Log[1 - xxa]*Log[1 - yyb] - Log[-xxa]*Log[1 - yyb] - 
     (1/2)*Log[1 - yyb]^2 - Log[1 - xxa]*Log[-1 + xxa*yyb] + 
     Log[-xxa]*Log[-1 + xxa*yyb] + Log[1 - yyb]*Log[-1 + xxa*yyb] + 
     PolyLog[2, 1/xxa] - PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 1 && yyb < 1 && 
      xxa*yyb < 1 := (1/2)*Log[1 - xxa]^2 + Log[1 - xxa]*Log[1 - yyb] - 
     Log[1 - xxa]*Log[1 - xxa*yyb] + (1/2)*Log[1 - xxa*yyb]^2 + 
     PolyLog[2, xxa/(-1 + xxa)] + PolyLog[2, (xxa*(-1 + yyb))/(-1 + xxa*yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb > 1 && xxa*yyb < 1 := 
    (1/2)*Log[1 - xxa]^2 + Log[1 - xxa]*Log[-1 + yyb] - 
     Log[1 - xxa]*Log[1 - xxa*yyb] + (1/2)*Log[1 - xxa*yyb]^2 + 
     PolyLog[2, xxa/(-1 + xxa)] + PolyLog[2, (xxa*(-1 + yyb))/(-1 + xxa*yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && yyb > 1 := 
    -((2*Pi^2)/3) + Log[-1 + xxa]*Log[xxa] - Log[xxa]^2/2 + 
     Log[-1 + xxa]*Log[-1 + yyb] - Log[-1 + xxa]*Log[-1 + xxa*yyb] + 
     (1/2)*Log[-1 + xxa*yyb]^2 - PolyLog[2, (-1 + xxa)/xxa] + 
     PolyLog[2, (xxa*(-1 + yyb))/(-1 + xxa*yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && yyb < 1 && 
      xxa*yyb > 1 := Pi^2/6 + Log[-1 + xxa]*Log[xxa] - Log[xxa]^2 + 
     Log[-1 + xxa]*Log[1 - yyb] - Log[xxa]*Log[1 - yyb] - 
     (1/2)*Log[1 - yyb]^2 - Log[-1 + xxa]*Log[-1 + xxa*yyb] + 
     Log[xxa]*Log[-1 + xxa*yyb] + Log[1 - yyb]*Log[-1 + xxa*yyb] - 
     PolyLog[2, (-1 + xxa)/xxa] - PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 1 && yyb > 1 && 
      xxa*yyb > 1 := -(Pi^2/6) + (1/2)*Log[1 - xxa]^2 - Log[xxa]^2/2 + 
     Log[1 - xxa]*Log[-1 + yyb] - Log[xxa]*Log[-1 + yyb] - 
     (1/2)*Log[-1 + yyb]^2 - Log[1 - xxa]*Log[-1 + xxa*yyb] + 
     Log[xxa]*Log[-1 + xxa*yyb] + Log[-1 + yyb]*Log[-1 + xxa*yyb] + 
     PolyLog[2, xxa/(-1 + xxa)] - PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && xxa*yyb < 1 := 
    Pi^2/6 + Log[-1 + xxa]*Log[xxa] - Log[xxa]^2 + 
     Log[-1 + xxa]*Log[1 - yyb] - Log[xxa]*Log[1 - yyb] - 
     (1/2)*Log[1 - yyb]^2 - Log[-1 + xxa]*Log[1 - xxa*yyb] + 
     Log[xxa]*Log[1 - xxa*yyb] + Log[1 - yyb]*Log[1 - xxa*yyb] - 
     PolyLog[2, (-1 + xxa)/xxa] - PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && 
      xxa*yyb == 1 := (1/2)*Log[1 - yyb]^2 + PolyLog[2, yyb]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && 
      xxa*yyb == 1 := Pi^2/6 + (1/2)*Log[-1 + xxa]^2 - Log[xxa]^2/2 - 
     PolyLog[2, (-1 + xxa)/xxa]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb < 1 && xxa == 1 := 
    (1/2)*Log[1 - yyb]^2
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb > 1 && xxa == 1 := 
    -(Pi^2/2) + (1/2)*Log[-1 + yyb]^2
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa == 0 && yyb == 1 := 0
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa != 0 && yyb == 1 && 
      xxa <= 1 := Infinity*Sign[xxa]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && 0 < xxa < 1 && 
      xxa*yyb == 1 := -(Pi^2/6) + Log[1 - xxa]^2 - Log[1 - xxa]*Log[xxa] + 
     PolyLog[2, xxa/(-1 + xxa)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && yyb == 1 := 
    ComplexInfinity
 
ExpandLi11[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 := 
    -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && yyb < 0 := 
    -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && 
      0 < yyb < 1 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && yyb > 1 := 
    2*I*Pi*Log[1 - xxa] - PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && 
      yyb == 0 := 0
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && 
      yyb == 1 := ComplexInfinity
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && yyb < 0 := 
    -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && 
      0 < yyb < 1 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && yyb > 1 := 
    2*Pi^2 + 2*I*Pi*Log[1 - yyb] - 2*I*Pi*Log[yyb] - PolyLog[2, xxa*yyb] - 
     PolyLog[2, yyb/(-1 + yyb)] + PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && 
      yyb == 0 := 0
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && 
      yyb == 1 := ComplexInfinity
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] > 0 && xxa*yyb > 1 := -2*Pi^2 - 2*I*Pi*Log[1 - xxa] + 
     2*I*Pi*Log[1 - yyb] - 2*I*Pi*Log[yyb] - PolyLog[2, xxa*yyb] - 
     PolyLog[2, yyb/(-1 + yyb)] + PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] > 0 && xxa*yyb < 1 := -PolyLog[2, xxa*yyb] - 
     PolyLog[2, yyb/(-1 + yyb)] + PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] > 0 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] < 0 && xxa*yyb > 1 := -PolyLog[2, xxa*yyb] - 
     PolyLog[2, yyb/(-1 + yyb)] + PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] < 0 && xxa*yyb < 1 := -PolyLog[2, xxa*yyb] - 
     PolyLog[2, yyb/(-1 + yyb)] + PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] < 0 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      xxa*yyb == 1 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      xxa*yyb == 1 := -PolyLog[2, xxa*yyb] - PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[2, (-yyb + xxa*yyb)/(1 - yyb)]
 
ExpandLi11[xxa_, 0] := 0
 
ExpandLi11[0, yyb_] := 0
 
ExpandLi11[xxa_, 1] := ComplexInfinity
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb > 1 && xxa*yyb > 1 := 
    (-(1/6))*Pi^2*Log[xxa] - Log[xxa]^3/6 - (1/3)*Pi^2*Log[yyb] - 
     (1/2)*Log[xxa]^2*Log[yyb] - (1/2)*Log[xxa]*Log[yyb]^2 - Log[yyb]^3/3 + 
     (1/2)*Log[xxa]^2*Log[-1 + xxa*yyb] + Log[xxa]*Log[yyb]*
      Log[-1 + xxa*yyb] + Log[-1 + yyb]*Log[yyb]*Log[-1 + xxa*yyb] + 
     (1/2)*Log[yyb]^2*Log[-1 + xxa*yyb] - (1/2)*Log[yyb]*
      Log[-1 + xxa*yyb]^2 + Log[-1 + xxa*yyb]*PolyLog[2, 1 - xxa] + 
     Log[-1 + xxa*yyb]*PolyLog[2, 1 - yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, 1/yyb] + PolyLog[3, (-1 + xxa)/(-1 + xxa*yyb)] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(-1 + xxa*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 0 && yyb <= 1 && 
      xxa*yyb < 1 && yyb != 0 := (1/2)*Log[xxa]*Log[1 - xxa*yyb]^2 - 
     (1/6)*Log[1 - xxa*yyb]^3 + Log[1 - xxa*yyb]*PolyLog[2, 1 - xxa] - 
     Log[1 - xxa*yyb]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] + PolyLog[3, (-1 + xxa)/(-1 + xxa*yyb)] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(-1 + xxa*yyb)] + 
     PolyLog[3, (xxa*yyb)/(-1 + xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && 0 < yyb < 1 && 
      xxa*yyb > 1 := (-(1/6))*Pi^2*Log[xxa] - Log[xxa]^3/6 + 
     (1/2)*Log[-1 + xxa]^2*Log[yyb] - (1/2)*Log[xxa]^2*Log[yyb] + 
     (1/2)*Log[-1 + xxa]*Log[yyb]^2 - (1/2)*Log[xxa]*Log[yyb]^2 + 
     (1/2)*Log[xxa]^2*Log[-1 + xxa*yyb] - Log[-1 + xxa]*Log[yyb]*
      Log[-1 + xxa*yyb] + Log[xxa]*Log[yyb]*Log[-1 + xxa*yyb] + 
     Log[1 - yyb]*Log[yyb]*Log[-1 + xxa*yyb] + Log[-1 + xxa*yyb]*
      PolyLog[2, 1 - xxa] + Log[-1 + xxa*yyb]*PolyLog[2, 1 - yyb] - 
     PolyLog[3, 1 - xxa] + PolyLog[3, yyb] + 
     PolyLog[3, (-1 + xxa*yyb)/(-1 + xxa)] - 
     PolyLog[3, (-1 + xxa*yyb)/((-1 + xxa)*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb < 1 && 
      xxa*yyb == 1 := (1/6)*Pi^2*Log[1 - yyb] + (1/6)*Log[1 - yyb]^3 + 
     PolyLog[3, yyb] - PolyLog[3, yyb/(-1 + yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 1 && yyb == 1 := 
    li12rr15fin
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa*yyb == 0 := 0
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb > 1 && 
      xxa*yyb == 1 := (1/2)*Log[1 - 1/yyb]^2*Log[yyb] + 
     (1/2)*Log[1 - 1/yyb]*Log[yyb]^2 - PolyLog[3, 1 - 1/yyb] + 
     PolyLog[3, 1/yyb]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa == 1 && yyb == 1 := 
    Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && yyb < 0 && xxa*yyb > 1 := 
    (1/6)*Pi^2*Log[1 - xxa] + (1/6)*Log[1 - xxa]^3 - (1/6)*Pi^2*Log[-xxa] - 
     (1/6)*Log[-xxa]^3 + (1/2)*Log[1 - xxa]^2*Log[-yyb] - 
     (1/2)*Log[-xxa]^2*Log[-yyb] + (1/2)*Log[1 - xxa]*Log[-yyb]^2 - 
     (1/2)*Log[-xxa]*Log[-yyb]^2 - (1/6)*Pi^2*Log[-1 + xxa*yyb] - 
     Log[1 - xxa]*Log[-xxa]*Log[-1 + xxa*yyb] + (1/2)*Log[-xxa]^2*
      Log[-1 + xxa*yyb] - Log[1 - xxa]*Log[-yyb]*Log[-1 + xxa*yyb] + 
     Log[-xxa]*Log[-yyb]*Log[-1 + xxa*yyb] - Log[-1 + xxa*yyb]*
      PolyLog[2, xxa] - Log[-1 + xxa*yyb]*PolyLog[2, yyb] - 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, yyb] + 
     PolyLog[3, (-1 + xxa*yyb)/(-1 + xxa)] - 
     PolyLog[3, (-1 + xxa*yyb)/((-1 + xxa)*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && yyb < 0 && 
      xxa*yyb < 1 := (-(1/6))*Pi^2*Log[-xxa] - (1/6)*Log[-xxa]^3 - 
     (1/6)*Pi^2*Log[-yyb] - (1/2)*Log[-xxa]^2*Log[-yyb] - 
     (1/2)*Log[-xxa]*Log[-yyb]^2 - (1/6)*Log[-yyb]^3 + 
     (1/2)*Log[1 - xxa]^2*Log[1 - xxa*yyb] - Log[1 - xxa]*Log[-xxa]*
      Log[1 - xxa*yyb] + (1/2)*Log[-xxa]^2*Log[1 - xxa*yyb] + 
     Log[-xxa]*Log[-yyb]*Log[1 - xxa*yyb] + (1/2)*Log[-yyb]^2*
      Log[1 - xxa*yyb] - (1/2)*Log[1 - xxa]*Log[1 - xxa*yyb]^2 - 
     (1/2)*Log[-yyb]*Log[1 - xxa*yyb]^2 + (1/6)*Log[1 - xxa*yyb]^3 - 
     Log[1 - xxa*yyb]*PolyLog[2, xxa] - Log[1 - xxa*yyb]*PolyLog[2, yyb] - 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, yyb] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(-1 + xxa*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(-1 + xxa)] + 
     PolyLog[3, (-1 + xxa*yyb)/(xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && yyb > 1 := 
    (-(2/3))*Pi^2*Log[1 - xxa] + (1/3)*Log[1 - xxa]^3 + 
     (1/2)*Log[1 - xxa]^2*Log[yyb] + (1/2)*Log[1 - xxa]*Log[yyb]^2 + 
     (1/3)*Pi^2*Log[1 - xxa*yyb] - (1/2)*Log[1 - xxa]^2*Log[1 - xxa*yyb] - 
     Log[1 - xxa]*Log[-xxa]*Log[1 - xxa*yyb] - Log[1 - xxa]*Log[yyb]*
      Log[1 - xxa*yyb] + Log[-1 + yyb]*Log[yyb]*Log[1 - xxa*yyb] - 
     (1/2)*Log[yyb]^2*Log[1 - xxa*yyb] + (1/2)*Log[1 - xxa]*
      Log[1 - xxa*yyb]^2 + (1/2)*Log[-xxa]*Log[1 - xxa*yyb]^2 + 
     (1/2)*Log[yyb]*Log[1 - xxa*yyb]^2 - (1/3)*Log[1 - xxa*yyb]^3 - 
     Log[1 - xxa*yyb]*PolyLog[2, xxa] + Log[1 - xxa*yyb]*
      PolyLog[2, 1 - yyb] - PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/yyb] + 
     PolyLog[3, (-1 + xxa)/(-1 + xxa*yyb)] + 
     PolyLog[3, (xxa*yyb)/(-1 + xxa*yyb)] - 
     PolyLog[3, (-1 + xxa*yyb)/((-1 + xxa)*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && yyb == 1 := 
    (-(1/3))*Pi^2*Log[1 - xxa] - (1/2)*Log[1 - xxa]^2*Log[-xxa] - 
     Log[1 - xxa]*PolyLog[2, xxa] - PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa/(-1 + xxa)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa < 0 && 0 < yyb < 1 := 
    (-(1/3))*Pi^2*Log[1 - xxa*yyb] + (1/2)*Log[1 - xxa]^2*Log[1 - xxa*yyb] - 
     Log[1 - xxa]*Log[-xxa]*Log[1 - xxa*yyb] + Log[1 - yyb]*Log[yyb]*
      Log[1 - xxa*yyb] - (1/2)*Log[1 - xxa]*Log[1 - xxa*yyb]^2 + 
     (1/2)*Log[-xxa]*Log[1 - xxa*yyb]^2 - Log[1 - xxa*yyb]*PolyLog[2, xxa] + 
     Log[1 - xxa*yyb]*PolyLog[2, 1 - yyb] - PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, yyb] - PolyLog[3, ((-1 + xxa)*yyb)/(-1 + xxa*yyb)] + 
     PolyLog[3, (xxa*yyb)/(-1 + xxa*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(-1 + xxa)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 > 0 && xxa > 0 && yyb > 1 && 
      xxa*yyb < 1 := (-(1/6))*Pi^2*Log[xxa] - Log[xxa]^3/6 - 
     (1/6)*Pi^2*Log[yyb] + (1/2)*Log[1 - xxa]^2*Log[yyb] - 
     (1/2)*Log[xxa]^2*Log[yyb] + (1/2)*Log[1 - xxa]*Log[yyb]^2 - 
     (1/2)*Log[xxa]*Log[yyb]^2 - Log[yyb]^3/6 + (1/6)*Pi^2*Log[1 - xxa*yyb] - 
     Log[1 - xxa]*Log[xxa]*Log[1 - xxa*yyb] + (1/2)*Log[xxa]^2*
      Log[1 - xxa*yyb] - Log[1 - xxa]*Log[yyb]*Log[1 - xxa*yyb] + 
     Log[xxa]*Log[yyb]*Log[1 - xxa*yyb] + Log[-1 + yyb]*Log[yyb]*
      Log[1 - xxa*yyb] - Log[1 - xxa*yyb]*PolyLog[2, xxa] + 
     Log[1 - xxa*yyb]*PolyLog[2, 1 - yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, 1/yyb] + PolyLog[3, (-1 + xxa*yyb)/(-1 + xxa)] - 
     PolyLog[3, (-1 + xxa*yyb)/((-1 + xxa)*yyb)] + 
     PolyLog[3, (-1 + xxa*yyb)/(xxa*yyb)]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa < 0 && Im[yyb] > 0 := 
    I*Pi*Log[1 - xxa*yyb]^2 - (1/2)*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && 0 < xxa < 1 && 
      Im[yyb] > 0 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa > 1 && Im[yyb] > 0 := 
    (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) + 2*I*Pi*PolyLog[2, yyb] - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa == 1 && 
      Im[yyb] > 0 := (1/6)*Pi^2*Log[1 - I*yyb] - (1/2)*Log[1 - I*yyb]^2*
      Log[I*yyb] - Log[1 - I*yyb]*PolyLog[2, I*yyb] - PolyLog[3, 1 - I*yyb] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa < 0 && Im[yyb] < 0 := 
    (-I)*Pi*Log[(1 - xxa)/(1 - xxa*yyb)]^2 - (1/2)*Log[yyb]*
      Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && 0 < xxa < 1 && 
      Im[yyb] < 0 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa > 1 && Im[yyb] < 0 := 
    (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 > 0 && yyb^2 < 0 && xxa == 1 && 
      Im[yyb] < 0 := (1/6)*Pi^2*Log[1 - yyb] - (1/2)*Log[1 - yyb]^2*
      Log[yyb] - Log[1 - yyb]*PolyLog[2, yyb] - PolyLog[3, 1 - yyb] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && yyb < 0 := 
    I*Pi*Log[1 - xxa*yyb]^2 - (1/2)*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && 
      0 < yyb < 1 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] > 0 && yyb > 1 := 
    (-I)*Pi*Log[(1 - xxa)/(1 - xxa*yyb)]^2 - (1/2)*Log[yyb]*
      Log[1 - xxa*yyb]^2 + I*Pi*Log[(yyb - xxa*yyb)/(1 - xxa*yyb)]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && yyb < 0 := 
    (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && 
      0 < yyb < 1 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 > 0 && Im[xxa] < 0 && yyb > 1 := 
    (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] > 0 && xxa*yyb > 1 := I*Pi*Log[(1 - xxa)/(1 - xxa*yyb)]^2 - 
     (1/2)*Log[yyb]*Log[1 - xxa*yyb]^2 - 
     I*Pi*Log[(yyb - xxa*yyb)/(1 - xxa*yyb)]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] > 0 && xxa*yyb < 1 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] > 0 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] < 0 && xxa*yyb > 1 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     2*I*Pi*PolyLog[2, yyb] - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      Im[yyb] < 0 && xxa*yyb < 1 := (-(1/2))*Log[yyb]*Log[1 - xxa*yyb]^2 + 
     Log[1 - xxa*yyb]*(Pi^2/6 + PolyLog[2, 1 - xxa]) - 
     Log[1 - xxa]*PolyLog[2, yyb] + Log[(1 - xxa)/(1 - xxa*yyb)]*
      PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + PolyLog[3, yyb] - 
     PolyLog[3, xxa*yyb] + PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - 
     PolyLog[3, 1 - xxa*yyb] - PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + 
     Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      Im[yyb] < 0 := (-I)*Pi*Log[1 - xxa*yyb]^2 - 
     (1/2)*Log[yyb]*Log[1 - xxa*yyb]^2 + Log[1 - xxa*yyb]*
      (Pi^2/6 + PolyLog[2, 1 - xxa]) - Log[1 - xxa]*PolyLog[2, yyb] + 
     Log[(1 - xxa)/(1 - xxa*yyb)]*PolyLog[2, yyb] - PolyLog[3, 1 - xxa] + 
     PolyLog[3, yyb] - PolyLog[3, xxa*yyb] + 
     PolyLog[3, (1 - xxa)/(1 - xxa*yyb)] - PolyLog[3, 1 - xxa*yyb] - 
     PolyLog[3, (yyb - xxa*yyb)/(1 - xxa*yyb)] + Zeta[3]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] < 0 && 
      xxa*yyb == 1 := (-(1/3))*Pi^2*Log[-1 + 1/xxa] - 
     (1/2)*I*Pi*Log[-1 + 1/xxa]^2 + (1/6)*Log[-1 + 1/xxa]^3 + 
     (1/3)*Pi^2*Log[1 - xxa] + (1/2)*I*Pi*Log[1 - xxa]^2 - 
     (1/6)*Log[1 - xxa]^3 - PolyLog[3, 1 - xxa] + PolyLog[3, 1/xxa]
 
ExpandLi12[xxa_, yyb_] /; xxa^2 < 0 && yyb^2 < 0 && Im[xxa] > 0 && 
      xxa*yyb == 1 := (-(1/3))*Pi^2*Log[-1 + 1/xxa] - 
     (1/2)*I*Pi*Log[-1 + 1/xxa]^2 + (1/6)*Log[-1 + 1/xxa]^3 + 
     (1/3)*Pi^2*Log[1 - xxa] + (1/2)*I*Pi*Log[1 - xxa]^2 - 
     (1/6)*Log[1 - xxa]^3 - PolyLog[3, 1 - xxa] + PolyLog[3, 1/xxa]
 
ExpandLi12[xxa_, 0] := 0
 
ExpandLi12[0, yyb_] := 0
 
ExpandLi12[xxa_, 1] := ComplexInfinity
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && xxa*zzc > 1 && 
      yyb*zzc > 1 := 
    (-I)*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && xxa*zzc > 1 && 
      0 < yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && 0 < xxa*zzc < 1 && 
      yyb*zzc > 1 := 
    (-I)*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && 0 < xxa*zzc < 1 && 
      0 < yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && xxa*zzc != 0 && 
      yyb*zzc == 1 := (1/2)*((1/3)*Pi^2*Log[1 - xxa] - 
      (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[1 - 1/yyb]*
       PolyLog[2, xxa/(-1 + xxa)] - 2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
       PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
      2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && 
      Inequality[0, Less, yyb*zzc, LessEqual, 1] && xxa*zzc == 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
       PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
       PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
      2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
       PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
      2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
          (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb > 1 && yyb*zzc >= 1 && 
      xxa*zzc == 1 := (-I)*Pi*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && yyb*zzc > 1 && 
      xxa*zzc > 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && yyb*zzc > 1 && 
      0 < xxa*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && 0 < yyb*zzc < 1 && 
      xxa*zzc > 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && 0 < yyb*zzc < 1 && 
      0 < xxa*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && yyb*zzc != 1 && 
      xxa*zzc == 1 := li111rrr1lfin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && yyb*zzc == 1 && 
      xxa*zzc != 1 := (1/2)*((1/3)*Pi^2*Log[1 - xxa] - 
      (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[1 - 1/yyb]*
       PolyLog[2, xxa/(-1 + xxa)] - 2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
       PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
      2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && 0 < xxa*yyb < 1 && yyb*zzc == 1 && 
      xxa*zzc == 1 := (1/2)*((1/3)*Pi^2*Log[1 - xxa] - 
      (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*Log[-xxa] + 
      2*Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
      2*Log[1 - xxa]*PolyLog[2, -((-1 + xxa)/((-1 + 1/xxa)*xxa))] - 
      2*Log[-xxa]*PolyLog[2, -xxa] + 2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*
       PolyLog[2, -xxa] - 2*Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, xxa/(-1 + xxa)] + 
      2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, -xxa] + 
      2*PolyLog[3, xxa/(-1 + xxa)] + 2*PolyLog[3, xxa^2] - 
      2*PolyLog[3, ((-1 + 1/xxa)*xxa^2)/(-1 + xxa)] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb == 1 && yyb*zzc != 1 && 
      xxa*zzc != 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
      Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
      2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
      2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
        -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
      2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
      2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
      2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb == 1 && yyb*zzc == 1 && 
      xxa*zzc != 1 := (1/2)*((1/3)*Pi^2*Log[1 - xxa] - 
      (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
      2*PolyLog[3, -((-1 + xxa)/((-1 + 1/xxa)*xxa))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc < 0 && xxa*yyb == 1 && yyb*zzc == 1 && 
      xxa*zzc == 1 := (1/2)*((1/3)*Pi^2*Log[2] + 
      2*Log[2]*(Pi^2/12 - Log[2]^2/2) - 4*Zeta[3] + 
      (1/6)*(-2*Pi^2*Log[2] + 4*Log[2]^3 + 21*Zeta[3]))
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && 0 < zzc < 1 && xxa*yyb > 1 && xxa*yyb*zzc > 1 := 
    -2*I*Pi*PolyLog[2, -((xxa*(1 - yyb))/(1 - xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && 0 < zzc < 1 && xxa*yyb > 1 && 
      0 < xxa*yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && 0 < zzc < 1 && xxa*yyb > 1 && xxa*yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*Log[1 - xxa]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[(-xxa)*yyb*(-1 + zzc)] + 
     (1/2)*I*Pi*Log[(-xxa)*yyb*(-1 + zzc)]^2 + 
     (1/6)*Log[(-xxa)*yyb*(-1 + zzc)]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]^2 - 
     (1/6)*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]^3 - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] - Log[1 - xxa]*
      PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[1 - xxa]*PolyLog[2, yyb*zzc] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && 0 < zzc < 1 && 0 < xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && 0 < zzc < 1 && xxa*yyb == 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc > 1 && xxa*yyb > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc > 1 && xxa*yyb < 1 && xxa*yyb*z < 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc > 1 && xxa*yyb < 1 && xxa*yyb*z > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc > 1 && xxa*yyb < 1 && xxa*yyb*z == 1 := 
    (-(1/6))*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*Pi^2*Log[-((xxa*(1 - yyb))/(1 - xxa))] - (1/2)*Log[1 - xxa]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - I*Pi*Log[1 - xxa*yyb]^2 + 
     I*Pi*Log[-(((1 - xxa)*(1 - xxa*yyb))/(xxa*(1 - yyb)))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     Log[1 - xxa]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc > 1 && xxa*yyb == 1 := 
    2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]^2 + 2*I*Pi*Log[1 - xxa]*
      Log[xxa] + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
       Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
       2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
       2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
         -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
       2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
       2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
       2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 1 && yyb < 0 && zzc == 0 := 0
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb < 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < yyb < 1 && zzc < 0 && xxa*zzc > 1 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < yyb < 1 && zzc < 0 && xxa*zzc > 1 && 
      0 < xxa*yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < yyb < 1 && zzc < 0 && xxa*zzc > 1 && xxa*yyb*zzc == 1 := 
    I*Pi^3 - (1/6)*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*Log[1 - xxa]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*Pi^2*Log[1 - xxa*yyb] - I*Pi*Log[1 - xxa*yyb]^2 - 
     (1/3)*Pi^2*Log[(-xxa)*yyb*(-1 + zzc)] + 
     (1/2)*I*Pi*Log[(-xxa)*yyb*(-1 + zzc)]^2 + 
     (1/6)*Log[(-xxa)*yyb*(-1 + zzc)]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]^2 - 
     (1/6)*Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]^3 + 
     I*Pi*Log[((1 - xxa)*(1 - zzc))/(1 - xxa*zzc)]^2 - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*yyb*(-1 + zzc))/(-1 + yyb)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] - Log[1 - xxa]*
      PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[1 - xxa]*PolyLog[2, yyb*zzc] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < yyb < 1 && zzc < 0 && 0 < xxa*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < yyb < 1 && zzc < 0 && xxa*zzc == 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 1 && zzc < 0 && xxa*zzc > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 1 && zzc < 0 && xxa*zzc < 1 && xxa*yyb*zzc < 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 1 && zzc < 0 && xxa*zzc < 1 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 1 && zzc < 0 && xxa*zzc < 1 && xxa*yyb*zzc == 1 := 
    I*Pi^3 - (1/6)*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*Log[1 - xxa]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*Pi^2*Log[1 - xxa*yyb] - I*Pi*Log[1 - xxa*yyb]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     Log[1 - xxa]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 1 && zzc < 0 && xxa*zzc == 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + yyb)/(-1 + xxa)]^2 - 
     I*Pi*Log[((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]^2 - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && yyb == 0 := 0
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && yyb == 1 && yyb == 1 && xxa*zzc > 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[xxa/(-1 + xxa)] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 - 
     I*Pi*Log[(xxa*(-1 + zzc))/(-1 + xxa*zzc)]^2 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + I*Pi*Log[(-1 + xxa*zzc)/(-1 + xxa)]^
       2 - (1/2)*Log[xxa/(-1 + xxa)]*Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && yyb == 1 && yyb == 1 && xxa*zzc == 1 := 
    2*I*Pi^3 + (3/2)*Pi^2*Log[1 - xxa] - I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (2/3)*Pi^2*Log[-1 + xxa] + 
     I*Pi*Log[-1 + xxa]^2 + (1/3)*Log[-1 + xxa]^3 - 
     (1/3)*Pi^2*Log[-((-1 + xxa)/xxa)] + I*Pi*Log[1 - xxa]*
      Log[-((-1 + xxa)/xxa)] + (1/2)*I*Pi*Log[-((-1 + xxa)/xxa)]^2 + 
     (1/2)*Log[1 - xxa]*Log[-((-1 + xxa)/xxa)]^2 + 
     (1/6)*Log[-((-1 + xxa)/xxa)]^3 + (1/3)*Pi^2*Log[(-1 + xxa)^2/xxa] - 
     (1/2)*I*Pi*Log[(-1 + xxa)^2/xxa]^2 - (1/6)*Log[(-1 + xxa)^2/xxa]^3 - 
     (1/2)*Log[1 - xxa]^2*Log[xxa/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && yyb == 1 && yyb == 1 && xxa*zzc < 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[xxa/(-1 + xxa)] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     I*Pi*Log[(1 - xxa*zzc)/(1 - xxa)]^2 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[xxa/(-1 + xxa)]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb < 0 && zzc < 0 && yyb*zzc > 1 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb < 0 && zzc < 0 && yyb*zzc > 1 && 
      0 < xxa*yyb*zzc < 1 := I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb < 0 && zzc < 0 && yyb*zzc > 1 && xxa*yyb*zzc == 1 := 
    I*Pi^3 + 2*Pi^2*Log[1 - 1/zzc] - I*Pi*Log[1 - 1/zzc]^2 - 
     (1/6)*Pi^2*Log[1 - 1/(yyb*zzc)] + I*Pi*Log[1 - 1/(yyb*zzc)]^2 - 
     (1/6)*Pi^2*Log[-(1/(-1 + 1/(yyb*zzc)))] + 
     (1/3)*Pi^2*Log[(yyb*(-1 + 1/(yyb*zzc))*(-1 + zzc))/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[(yyb*(-1 + 1/(yyb*zzc))*(-1 + zzc))/(-1 + yyb)]^2 - 
     (1/6)*Log[(yyb*(-1 + 1/(yyb*zzc))*(-1 + zzc))/(-1 + yyb)]^3 - 
     (1/2)*Log[1 - 1/(yyb*zzc)]^2*
      Log[-((-1 + yyb)/(yyb*(-1 + 1/(yyb*zzc))*zzc))] + 
     (1/2)*Log[-(1/(-1 + 1/(yyb*zzc)))]^2*
      Log[-((-1 + yyb)/(yyb*(-1 + 1/(yyb*zzc))*zzc))] - 
     (1/3)*Pi^2*Log[-((-1 + zzc)/zzc)] + (1/2)*I*Pi*Log[-((-1 + zzc)/zzc)]^
       2 + (1/6)*Log[-((-1 + zzc)/zzc)]^3 - Log[-(1/(-1 + 1/(yyb*zzc)))]*
      PolyLog[2, yyb/(-1 + yyb)] - Log[1 - 1/(yyb*zzc)]*
      PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     Log[1 - zzc]*PolyLog[2, 1/(yyb*(-1 + 1/(yyb*zzc))*zzc)] - 
     Log[-((yyb*(-1 + 1/(yyb*zzc)))/(-1 + yyb))]*
      PolyLog[2, -((-1 + yyb)/(yyb*(-1 + 1/(yyb*zzc))*zzc))] + 
     Log[(yyb*(-1 + 1/(yyb*zzc))*(-1 + zzc))/(-1 + yyb)]*
      PolyLog[2, -((-1 + yyb)/(yyb*(-1 + 1/(yyb*zzc))*zzc))] + 
     Log[1 - 1/(yyb*zzc)]*PolyLog[2, yyb*zzc] + Log[1 - 1/(yyb*zzc)]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - 1/(yyb*zzc)]*
      PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
     PolyLog[3, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + 1/(yyb*zzc)))] - 
     PolyLog[3, -((yyb*(-1 + 1/(yyb*zzc)))/(-1 + yyb))] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] + PolyLog[3, 1/zzc]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb < 0 && zzc < 0 && 0 < yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb < 0 && zzc < 0 && yyb*zzc == 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 1 && yyb < 0 && zzc < 0 && yyb*zzc > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 1 && yyb < 0 && zzc < 0 && yyb*zzc < 1 && xxa*yyb*zzc < 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 1 && yyb < 0 && zzc < 0 && yyb*zzc < 1 && xxa*yyb*zzc > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 1 && yyb < 0 && zzc < 0 && yyb*zzc < 1 && xxa*yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*Log[1 - xxa]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + Log[1 - xxa]*PolyLog[2, 1/xxa] - 
     Log[(-1 + xxa*yyb)/(xxa*yyb)]*PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa*yyb))] - 
     Log[1 - xxa]*PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     Log[1 - xxa]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 1 && yyb < 0 && zzc < 0 && yyb*zzc == 1 := 
    2*Pi^2*Log[1 - 1/yyb] + 2*I*Pi*Log[1 - xxa]*Log[1 - 1/yyb] - 
     2*I*Pi*Log[xxa]*Log[1 - 1/yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((1/3)*Pi^2*Log[1 - xxa] - (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
       2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa == 0 && yyb < 0 && zzc < 0 := 0
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa == 1 && yyb < 0 && zzc < 0 && xxa == 1 && yyb*zzc > 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 - (5/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa == 1 && yyb < 0 && zzc < 0 && xxa == 1 && yyb*zzc == 1 := 
    -((4*I*Pi^3)/3) - 2*Pi^2*Log[1 - yyb] + (8/3)*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 + (1/6)*Log[-1 + yyb]^3 - 
     (23/6)*Pi^2*Log[(-1 + yyb)/yyb] + I*Pi*Log[(-1 + yyb)/yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa == 1 && yyb < 0 && zzc < 0 && xxa == 1 && yyb*zzc < 1 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && 0 < yyb < 1 && 0 < zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && 0 < yyb < 1 && zzc > 1 && 
      yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && 0 < yyb < 1 && zzc > 1 && 
      yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && 0 < yyb < 1 && zzc > 1 && 
      yyb*zzc == 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((1/3)*Pi^2*Log[1 - xxa] - (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
       2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && 0 < yyb < 1 && zzc == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb > 1 && 0 < zzc < 1 && 
      yyb*zzc < 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb > 1 && 0 < zzc < 1 && 
      yyb*zzc > 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb > 1 && 0 < zzc < 1 && 
      yyb*zzc == 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/2)*((1/3)*Pi^2*Log[1 - xxa] - (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
       2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb == 1 && 0 < zzc < 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb > 1 && zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb == 1 && zzc > 1 := 
    I*Pi^3 - 2*Pi^2*Log[1 - xxa] - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + (1/3)*Pi^2*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa < 0 && yyb > 0 && zzc > 0 && yyb >= 1 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && 0 < xxa < 1 && 0 < zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && 0 < xxa < 1 && zzc > 1 && 
      xxa*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && 0 < xxa < 1 && zzc > 1 && 
      xxa*zzc > 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && 0 < xxa < 1 && zzc > 1 && 
      xxa*zzc == 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && 0 < xxa < 1 && zzc == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa > 1 && 0 < zzc < 1 && 
      xxa*zzc < 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa > 1 && 0 < zzc < 1 && 
      xxa*zzc > 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa > 1 && 0 < zzc < 1 && 
      xxa*zzc == 1 := 2*Pi^2*Log[1 - 1/xxa] + 2*I*Pi*Log[1 - 1/xxa]*
      Log[1 - xxa] - 2*I*Pi*Log[1 - 1/xxa]*Log[xxa] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + yyb)/(-1 + xxa)] - 
       PolyLog[2, (-1 + yyb)/((-1 + 1/xxa)*xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)^2/((-1 + 1/xxa)*(-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa == 1 && 0 < zzc < 1 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa > 1 && zzc > 1 := 
    -4*I*Pi^3 + 4*Pi^2*Log[1 - xxa] - 4*Pi^2*Log[xxa] - 4*Pi^2*Log[1 - yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa == 1 && zzc > 1 := 
    -5*I*Pi^3 - (11/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb < 0 && zzc > 0 && xxa >= 1 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && 0 < xxa < 1 && 0 < yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && 0 < xxa < 1 && yyb > 1 && 
      xxa*yyb < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && 0 < xxa < 1 && yyb > 1 && 
      xxa*yyb > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && 0 < xxa < 1 && yyb > 1 && 
      xxa*yyb == 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
      Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
      2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
      2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
        -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
      2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
      2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
      2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && 0 < xxa < 1 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa > 1 && 0 < yyb < 1 && 
      xxa*yyb < 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa > 1 && 0 < yyb < 1 && 
      xxa*yyb > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa > 1 && 0 < yyb < 1 && 
      xxa*yyb == 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-(Pi^2/6) - PolyLog[2, -(1/(-1 + xxa))] + 
       PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))]) + 
     2*I*Pi*(-(Pi^2/6) + PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 
       PolyLog[2, (-1 + zzc)/(-1 + xxa)]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
       Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
       2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
       2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
         -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
       2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
       2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
       2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa == 1 && 0 < yyb < 1 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa > 1 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[xxa*yyb]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa == 1 && yyb > 1 := 
    (4*I*Pi^3)/3 - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (7/3)*Pi^2*Log[1 - yyb*zzc] + 
     (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 - 
     I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     (5/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] + 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa > 1 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + I*Pi*Log[xxa]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 - 
     I*Pi*Log[(xxa*(-1 + zzc))/(-1 + xxa*zzc)]^2 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/xxa] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc] + Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(-1 + xxa)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(xxa*(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa > 0 && yyb > 0 && zzc < 0 && xxa == 1 && yyb == 1 := 
    (-I)*Pi^3 - (13/6)*Pi^2*Log[1 - zzc] + (3/2)*I*Pi*Log[1 - zzc]^2 + 
     (1/6)*Log[1 - zzc]^3 + (1/6)*Pi^2*Log[-1 + zzc] - 
     (1/2)*I*Pi*Log[-1 + zzc]^2 - (1/3)*Log[-1 + zzc]^3
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && 0 < zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc < 1 && 
      yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc < 1 && 
      yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc < 1 && 
      yyb*zzc == 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((1/3)*Pi^2*Log[1 - xxa] - (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
       2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc > 1 && 
      yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc == 1 && 
      yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc == 1 && 
      yyb*zzc == 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc > 1 && 
      yyb*zzc == 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc == 1 && 
      yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && zzc >= 1 && zzc > 1 && xxa*zzc > 1 && 
      yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb < 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb < 1 && 
      yyb*zzc > 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb < 1 && 
      yyb*zzc == 1 := (1/2)*((1/3)*Pi^2*Log[1 - xxa] - 
      (1/3)*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[1 - 1/yyb]*
       PolyLog[2, xxa/(-1 + xxa)] - 2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 2*Log[1 - xxa]*
       PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] - 
      2*PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 2*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb > 1 && 
      yyb*zzc < 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb == 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
      Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
      2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
      2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
      2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
        -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
      2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
      2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
      2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb == 1 && 
      yyb*zzc == 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb > 1 && 
      yyb*zzc == 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb == 1 && 
      yyb*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && 0 < zzc < 1 && yyb > 1 && xxa*yyb > 1 && 
      yyb*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa == 1 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb < 1 && 
      xxa*zzc < 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb < 1 && 
      xxa*zzc > 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb < 1 && 
      xxa*zzc == 1 := 2*Pi^2*Log[1 - 1/xxa] + 2*I*Pi*Log[1 - 1/xxa]*
      Log[1 - xxa] - 2*I*Pi*Log[1 - 1/xxa]*Log[xxa] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + yyb)/(-1 + xxa)] - 
       PolyLog[2, (-1 + yyb)/((-1 + 1/xxa)*xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)^2/((-1 + 1/xxa)*(-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/(-1 + xxa)]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 2*Log[1 - 1/xxa]*
        PolyLog[2, xxa/(-1 + xxa)] - 2*Log[1 - xxa]*
        PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
       2*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, yyb/xxa] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + yyb)/(-1 + xxa)]*
        PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
       2*PolyLog[3, xxa*yyb] + 2*PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
           (-1 + yyb)^2)] + 2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb > 1 && 
      xxa*zzc < 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb == 1 && 
      xxa*zzc < 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-(Pi^2/6) - PolyLog[2, -(1/(-1 + xxa))] + 
       PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))]) + 
     2*I*Pi*(-(Pi^2/6) + PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 
       PolyLog[2, (-1 + zzc)/(-1 + xxa)]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
       Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^2 - 
       2*Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
       2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
       2*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, 
         -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/xxa] + 2*Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
       2*Log[1 - xxa]*PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
       2*PolyLog[3, (-1 + zzc)/(-1 + xxa)] - 
       2*PolyLog[3, -((-1 + zzc)/((-1 + 1/xxa)*xxa))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb == 1 && 
      xxa*zzc == 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb > 1 && 
      xxa*zzc == 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb == 1 && 
      xxa*zzc > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && 0 < zzc < 1 && xxa > 1 && xxa*yyb > 1 && 
      xxa*zzc > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb < 1 && xxa*zzc < 1 && xxa*yyb*zzc < 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb < 1 && xxa*zzc < 1 && xxa*yyb*zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb < 1 && xxa*zzc < 1 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - 1/(xxa*yyb)] + (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/(xxa*yyb)] - 
     (1/3)*Pi^2*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb] + 
     (1/2)*I*Pi*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^2 + 
     (1/6)*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^3 + 
     2*Pi^2*Log[xxa*(-1 + 1/(xxa*yyb))*yyb] - 
     I*Pi*Log[xxa*(-1 + 1/(xxa*yyb))*yyb]^2 - 
     2*Pi^2*Log[-(((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     I*Pi*Log[-(((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]^2 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[1 - 1/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/(xxa*(-1 + 1/(xxa*yyb))*yyb)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/(xxa*(-1 + 1/(xxa*yyb))*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] - 
     I*Pi*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb < 1 && xxa*zzc == 1 := -2*Pi^2*Log[1 - xxa] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb < 1 && xxa*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb == 1 && xxa*zzc < 1 := -2*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - 
     (1/2)*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*Log[1 - xxa]*Log[zzc] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, (-1 + zzc)/(-1 + xxa)] - PolyLog[3, 
      -((-1 + zzc)/((-1 + 1/xxa)*xxa))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb > 1 && xxa*zzc < 1 := -2*Pi^2*Log[1 - xxa] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb == 1 && xxa*zzc == 1 := -2*Pi^2*Log[1 - xxa] - 
     2*I*Pi*Log[1 - 1/xxa]*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + 1/xxa)/(-1 + xxa)] + 2*I*Pi*Log[1 - xxa]*
      Log[1/xxa] + I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 
     (1/2)*Log[(-1 + 1/xxa)/(-1 + xxa)]^2*
      Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa^2] - Log[1 - xxa]*PolyLog[2, -(1/xxa)] + 
     Log[(-1 + 1/xxa)/(-1 + xxa)]*PolyLog[2, -(1/xxa)] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, (-1 + 1/xxa)/(-1 + xxa)] - 
     PolyLog[3, -(1/xxa)] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb == 1 && xxa*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - 
     (1/2)*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*Log[1 - xxa]*Log[zzc] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, (-1 + zzc)/(-1 + xxa)] - PolyLog[3, 
      -((-1 + zzc)/((-1 + 1/xxa)*xxa))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb > 1 && xxa*zzc == 1 := -2*Pi^2*Log[1 - xxa] - 
     2*I*Pi*Log[1 - 1/xxa]*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/xxa] + (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, 
       -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb > 1 && zzc > 1 && 
      xxa*yyb > 1 && xxa*zzc > 1 := -2*Pi^2*Log[1 - xxa] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb == 1 && xxa*zzc < 1 := 
    -2*I*Pi^3 - (4/3)*Pi^2*Log[-1 + 1/xxa] + I*Pi*Log[-1 + 1/xxa]^2 + 
     (1/6)*Log[-1 + 1/xxa]^3 - 2*Pi^2*Log[1 - xxa] - 
     2*I*Pi*Log[1 - 1/xxa]*Log[1 - xxa] - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 + (3/2)*Pi^2*Log[1/(-1 + xxa)] - 
     I*Pi*Log[-1 + 1/xxa]*Log[1/(-1 + xxa)] - (1/2)*Log[-1 + 1/xxa]^2*
      Log[1/(-1 + xxa)] + (1/2)*I*Pi*Log[1/(-1 + xxa)]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 - 4*Pi^2*Log[-((-1 + 1/xxa)*(-1 + xxa))] + 
     I*Pi*Log[-((-1 + 1/xxa)*(-1 + xxa))]^2 + 
     (11/6)*Pi^2*Log[(-1 + 1/xxa)*(-1 + xxa)] - 
     I*Pi*Log[(-1 + 1/xxa)*(-1 + xxa)]^2 - 
     (1/6)*Log[(-1 + 1/xxa)*(-1 + xxa)]^3 + 2*I*Pi*Log[1 - xxa]*Log[1/xxa] - 
     (1/3)*Pi^2*Log[-((-1 + 1/xxa)*xxa)] + 
     (1/2)*I*Pi*Log[-((-1 + 1/xxa)*xxa)]^2 + 
     (1/6)*Log[-((-1 + 1/xxa)*xxa)]^3 + 2*Pi^2*Log[(-1 + 1/xxa)*xxa] - 
     I*Pi*Log[(-1 + 1/xxa)*xxa]^2 + (1/2)*Pi^2*Log[-(xxa/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-(xxa/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-(xxa/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] + Log[1 - xxa]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - 1/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb == 1 && xxa*zzc == 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     2*Pi^2*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] + 
     I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 - 
     I*Pi*Log[(xxa*(-1 + zzc))/(-1 + xxa*zzc)]^2 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < xxa < 1 && yyb >= 1 && zzc >= 1 && yyb >= 1 && zzc == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb < 1 && yyb*zzc < 1 && xxa*yyb*zzc < 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb < 1 && yyb*zzc < 1 && xxa*yyb*zzc > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb < 1 && yyb*zzc < 1 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + 2*Pi^2*Log[1 - 1/(xxa*yyb)] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - 1/(xxa*yyb)] - 2*I*Pi*Log[xxa]*
      Log[1 - 1/(xxa*yyb)] - 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb] + 
     (1/2)*I*Pi*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^2 + 
     (1/6)*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^3 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, 1/xxa] - 
     Log[1 - 1/(xxa*yyb)]*PolyLog[2, xxa/(-1 + xxa)] + 
     3*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/(xxa*yyb)] + Log[1 - xxa]*
      PolyLog[2, 1/(xxa*(-1 + 1/(xxa*yyb))*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/(xxa*(-1 + 1/(xxa*yyb))*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] - 
     I*Pi*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb < 1 && yyb*zzc == 1 := -2*Pi^2*Log[1 - xxa] + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb < 1 && yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb == 1 && yyb*zzc < 1 := (I*Pi^3)/3 - 2*I*Pi*Log[1 - 1/xxa]*
      Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
     (1/2)*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, (-1 + zzc)/(-1 + xxa)] - PolyLog[3, 
      -((-1 + zzc)/((-1 + 1/xxa)*xxa))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb > 1 && yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb == 1 && yyb*zzc == 1 := (I*Pi^3)/3 + (1/6)*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, -((-1 + xxa)/((-1 + 1/xxa)*xxa))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb == 1 && yyb*zzc > 1 := (I*Pi^3)/3 - 2*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
     (1/2)*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, (-1 + zzc)/(-1 + xxa)] - PolyLog[3, 
      -((-1 + zzc)/((-1 + 1/xxa)*xxa))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb > 1 && yyb*zzc == 1 := (-(11/6))*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 2*Pi^2*Log[1 - 1/yyb] - 
     2*I*Pi*Log[xxa]*Log[1 - 1/yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[1 - 1/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa > 1 && zzc > 1 && 
      xxa*yyb > 1 && yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa == 1 && yyb*zzc < 1 := 
    -((4*I*Pi^3)/3) + (1/6)*Pi^2*Log[1 - 1/yyb] - 2*Pi^2*Log[1 - yyb] + 
     3*Pi^2*Log[-1 + yyb] - (3/2)*I*Pi*Log[-1 + yyb]^2 - 
     2*Pi^2*Log[(-1 + yyb)/yyb] + I*Pi*Log[(-1 + yyb)/yyb]^2 - 
     (1/3)*Pi^2*Log[-((-1 + 1/yyb)*yyb)] + 
     (1/2)*I*Pi*Log[-((-1 + 1/yyb)*yyb)]^2 + 
     (1/6)*Log[-((-1 + 1/yyb)*yyb)]^3 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/3)*Pi^2*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] - I*Pi*Log[-1 + yyb]*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] - (1/2)*Log[-1 + yyb]^2*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] - 
     I*Pi*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -(((-1 + 1/yyb)*yyb)/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa == 1 && yyb*zzc == 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 - (5/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < yyb < 1 && zzc >= 1 && xxa >= 1 && zzc == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc < 1 && yyb*zzc < 1 && xxa*yyb*zzc < 1 := 
    4*I*Pi^3 - 4*Pi^2*Log[1 - xxa] - I*Pi*Log[1 - xxa]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc < 1 && yyb*zzc < 1 && xxa*yyb*zzc > 1 := 
    4*I*Pi^3 - 4*Pi^2*Log[1 - xxa] - I*Pi*Log[1 - xxa]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc < 1 && yyb*zzc < 1 && xxa*yyb*zzc == 1 := 
    (17*I*Pi^3)/6 - 4*Pi^2*Log[1 - xxa] - I*Pi*Log[1 - xxa]^2 - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + (13/6)*Pi^2*Log[1/(-1 + xxa)] + 
     I*Pi*Log[1/(-1 + xxa)]^2 + 2*Pi^2*Log[1 - 1/(xxa*yyb)] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - 1/(xxa*yyb)] - 2*I*Pi*Log[xxa]*
      Log[1 - 1/(xxa*yyb)] + (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[xxa*yyb]^2 - (1/3)*Pi^2*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb] + 
     (1/2)*I*Pi*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^2 + 
     (1/6)*Log[(-xxa)*(-1 + 1/(xxa*yyb))*yyb]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb)]^3 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, 1/xxa] - 
     Log[1 - 1/(xxa*yyb)]*PolyLog[2, xxa/(-1 + xxa)] + 
     3*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + xxa)*(-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/(xxa*yyb)] + Log[1 - xxa]*
      PolyLog[2, 1/(xxa*(-1 + 1/(xxa*yyb))*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/(xxa*(-1 + 1/(xxa*yyb))*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] - 
     I*Pi*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      -(((-1 + 1/(xxa*yyb))*yyb)/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc < 1 && yyb*zzc == 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc < 1 && yyb*zzc > 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc == 1 && yyb*zzc < 1 := li111rrr23eprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc > 1 && yyb*zzc < 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc == 1 && yyb*zzc == 1 := (1/6)*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     2*Pi^2*Log[1 - 1/yyb] + 2*I*Pi*Log[1 - xxa]*Log[1 - 1/yyb] - 
     2*I*Pi*Log[xxa]*Log[1 - 1/yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[xxa*yyb]^2 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[1 - 1/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc == 1 && yyb*zzc > 1 := 2*Pi^2*Log[1 - 1/xxa] + 
     2*I*Pi*Log[1 - 1/xxa]*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-(1/(-1 + xxa))]^2 - 2*I*Pi*Log[1 - 1/xxa]*Log[xxa] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[xxa*yyb]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] + 
     Log[1 - xxa]*PolyLog[2, yyb/xxa] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[(-1 + yyb)/(-1 + xxa)]*
      PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
     PolyLog[3, xxa*yyb] + PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
        (-1 + yyb)^2)] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc > 1 && yyb*zzc == 1 := (1/6)*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     2*Pi^2*Log[1 - 1/yyb] + 2*I*Pi*Log[1 - xxa]*Log[1 - 1/yyb] - 
     2*I*Pi*Log[xxa]*Log[1 - 1/yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[xxa*yyb]^2 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[1 - 1/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb > 1 && 
      xxa*zzc > 1 && yyb*zzc > 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa == 1 && yyb*zzc < 1 := 
    (8*I*Pi^3)/3 + (1/6)*Pi^2*Log[1 - 1/yyb] - 2*Pi^2*Log[1 - yyb] + 
     3*Pi^2*Log[-1 + yyb] - (3/2)*I*Pi*Log[-1 + yyb]^2 - 
     2*Pi^2*Log[(-1 + yyb)/yyb] + I*Pi*Log[(-1 + yyb)/yyb]^2 + 
     I*Pi*Log[yyb]^2 - (1/3)*Pi^2*Log[-((-1 + 1/yyb)*yyb)] + 
     (1/2)*I*Pi*Log[-((-1 + 1/yyb)*yyb)]^2 + 
     (1/6)*Log[-((-1 + 1/yyb)*yyb)]^3 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/3)*Pi^2*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] - I*Pi*Log[-1 + yyb]*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] - (1/2)*Log[-1 + yyb]^2*
      Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))] + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, -(((-1 + 1/yyb)*yyb)/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa == 1 && yyb*zzc == 1 := 
    3*I*Pi^3 - (3/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (1/3)*Pi^2*Log[1 - yyb*zzc] + 
     (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && 0 < zzc < 1 && xxa > 1 && yyb == 1 && 
      xxa*zzc == 1 := 5*I*Pi^3 - 4*Pi^2*Log[1 - xxa] - I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + I*Pi*Log[xxa]^2 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 - 
     I*Pi*Log[(xxa*(-1 + zzc))/(-1 + xxa*zzc)]^2 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/xxa] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc] + Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(-1 + xxa)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(xxa*(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && zzc >= 1 && xxa > 1 && yyb > 1 && zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[xxa*yyb]^2 + 2*Pi^2*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && zzc >= 1 && xxa > 1 && yyb > 1 && zzc == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && zzc >= 1 && xxa == 1 && yyb > 1 && zzc > 1 := 
    3*I*Pi^3 - (3/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (1/3)*Pi^2*Log[1 - yyb*zzc] + 
     (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && zzc >= 1 && xxa > 1 && yyb == 1 && zzc > 1 := 
    I*Pi^3 - 2*Pi^2*Log[1 - xxa] - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + I*Pi*Log[xxa]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/xxa] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc] + Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 > 0 && 
      xxa >= 1 && yyb >= 1 && zzc >= 1 && xxa == 1 && yyb == 1 && zzc > 1 := 
    I*Pi^3 - (1/6)*Pi^2*Log[1 - zzc] + (1/2)*I*Pi*Log[1 - zzc]^2 + 
     (1/6)*Log[1 - zzc]^3 + (13/6)*Pi^2*Log[-1 + zzc] - 
     (3/2)*I*Pi*Log[-1 + zzc]^2 - (1/3)*Log[-1 + zzc]^3
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] < 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] < 0 && xxa*yyb > 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] < 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] > 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] > 0 && xxa*yyb > 1 := 
    I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb < 0 && Im[zzc] > 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && 0 < yyb < 1 && Im[zzc] < 0 := 
    2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && 0 < yyb < 1 && Im[zzc] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb >= 1 && Im[zzc] < 0 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb >= 1 && Im[zzc] < 0 && yyb == 1 := li111rri3aprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb >= 1 && Im[zzc] > 0 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa < 0 && yyb >= 1 && Im[zzc] > 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb < 0 && Im[zzc] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb < 0 && Im[zzc] > 0 := 
    I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa > 1 && yyb < 0 && Im[zzc] < 0 && xxa > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa > 1 && yyb < 0 && Im[zzc] < 0 && xxa == 1 := 
    (-I)*Pi^3 - (3/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa > 1 && yyb < 0 && Im[zzc] > 0 && xxa > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa > 1 && yyb < 0 && Im[zzc] > 0 && xxa == 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 - 
     (5/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && Im[zzc] < 0 := 
    I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && 0 < yyb < 1 && Im[zzc] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] < 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] < 0 && xxa*yyb > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] < 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     I*Pi*Log[-((-1 + xxa)/((-1 + 1/xxa)*xxa))]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
     (1/2)*Log[-(((-1 + 1/xxa)*xxa)/(-1 + xxa))]*Log[(-1 + zzc)/(-1 + xxa)]^
       2 - Log[-(1/(-1 + xxa))]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, -((-1 + zzc)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/xxa)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, 1/((-1 + 1/xxa)*xxa)] - 
     PolyLog[3, (-1 + zzc)/(-1 + xxa)] - PolyLog[3, 
      -((-1 + zzc)/((-1 + 1/xxa)*xxa))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] < 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] > 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] > 0 && xxa*yyb > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] > 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < xxa < 1 && yyb >= 1 && Im[zzc] > 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] < 0 && xxa*yyb < 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] < 0 && xxa*yyb > 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] < 0 && xxa*yyb == 1 := 
    (I*Pi^3)/3 - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] < 0 && xxa == 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 - 
     (5/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] > 0 && xxa*yyb < 1 := 
    4*I*Pi^3 - 4*Pi^2*Log[1 - xxa] + 4*Pi^2*Log[xxa] + 4*Pi^2*Log[1 - yyb] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] > 0 && xxa*yyb > 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] > 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + 1/yyb))] + (1/2)*Log[-(1/(-1 + 1/yyb))]^2*
      Log[-((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     I*Pi*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - 1/yyb]*Log[1 - zzc] - 2*I*Pi*Log[1/yyb]*Log[1 - zzc] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + 1/yyb)] - 
     (1/2)*Log[-((-1 + yyb)/((-1 + 1/yyb)*yyb))]*Log[(-1 + zzc)/(-1 + 1/yyb)]^
       2 + 2*I*Pi*PolyLog[2, -(1/(-1 + 1/yyb))] - 
     Log[1 - zzc]*PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - 
     Log[-(1/(-1 + 1/yyb))]*PolyLog[2, yyb/(-1 + yyb)] - 
     2*I*Pi*PolyLog[2, (-1 + zzc)/(-1 + 1/yyb)] + 
     Log[(-1 + zzc)/(-1 + 1/yyb)]*PolyLog[2, 
       -((yyb*(-1 + zzc))/(-1 + yyb))] + Log[1 - 1/yyb]*PolyLog[2, yyb*zzc] + 
     Log[1 - 1/yyb]*PolyLog[2, zzc/(-1 + zzc)] - 
     Log[1 - 1/yyb]*PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + 1/yyb))] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, (-1 + zzc)/(-1 + 1/yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      xxa >= 1 && 0 < yyb < 1 && Im[zzc] > 0 && xxa == 1 := 
    (7*I*Pi^3)/3 + (5/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] < 0 && xxa > 1 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[xxa*yyb]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] < 0 && xxa > 1 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + I*Pi*Log[xxa]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/xxa] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc] + Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] < 0 && xxa == 1 && yyb > 1 := 
    3*I*Pi^3 - (3/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (1/3)*Pi^2*Log[1 - yyb*zzc] + 
     (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] < 0 && xxa == 1 && yyb == 1 := 
    I*Pi^3 - (1/6)*Pi^2*Log[1 - zzc] + (1/2)*I*Pi*Log[1 - zzc]^2 + 
     (1/6)*Log[1 - zzc]^3 + (13/6)*Pi^2*Log[-1 + zzc] - 
     (3/2)*I*Pi*Log[-1 + zzc]^2 - (1/3)*Log[-1 + zzc]^3
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] > 0 && xxa > 1 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[xxa*yyb]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] > 0 && xxa > 1 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + I*Pi*Log[xxa]^2 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/xxa] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc] + Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(-1 + xxa)] - 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(xxa*(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] > 0 && xxa == 1 && yyb > 1 := 
    2*I*Pi^3 - (3/2)*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (7/3)*Pi^2*Log[1 - yyb*zzc] + 
     (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     (5/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] + 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb*(xxa >= 1 & ) >= 1 && Im[zzc] > 0 && xxa == 1 && yyb == 1 := 
    (-I)*Pi^3 - (13/6)*Pi^2*Log[1 - zzc] + (3/2)*I*Pi*Log[1 - zzc]^2 + 
     (1/6)*Log[1 - zzc]^3 + (1/6)*Pi^2*Log[-1 + zzc] - 
     (1/2)*I*Pi*Log[-1 + zzc]^2 - (1/3)*Log[-1 + zzc]^3
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] < 0 && xxa*zzc < 1 := 
    (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2*(Log[1 - yyb] - Log[1 - xxa*yyb] - Log[1 - yyb*zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/
         ((-1 + yyb)*(-1 + xxa*yyb*zzc))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] < 0 && xxa*zzc > 1 := 
    (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2*(Log[1 - yyb] - Log[1 - xxa*yyb] - Log[1 - yyb*zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/
         ((-1 + yyb)*(-1 + xxa*yyb*zzc))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] < 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - yyb]*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^2 - 
     (1/2)*Log[(xxa - yyb)/xxa]*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^
       2 - (1/2)*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^2*
      Log[1 - xxa*yyb] + (1/2)*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^2*
      Log[-(((xxa - yyb)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)^2))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] > 0 && xxa*zzc < 1 := 
    (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2*(Log[1 - yyb] - Log[1 - xxa*yyb] - Log[1 - yyb*zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/
         ((-1 + yyb)*(-1 + xxa*yyb*zzc))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] > 0 && xxa*zzc > 1 := 
    (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2*(Log[1 - yyb] - Log[1 - xxa*yyb] - Log[1 - yyb*zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/
         ((-1 + yyb)*(-1 + xxa*yyb*zzc))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc < 0 && Im[yyb] > 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - yyb]*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]^2 - 
     (1/2)*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]^2*
      Log[1 - yyb/xxa] - 
     (1/2)*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]^2*
      Log[1 - xxa*yyb] + 
     (1/2)*Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]^2*
      Log[((-1 + yyb/xxa)*(-1 + xxa*yyb))/(-1 + yyb)^2] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, 
       -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < zzc < 1 && Im[yyb] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && 0 < zzc < 1 && Im[yyb] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc >= 1 && Im[yyb] < 0 && zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc >= 1 && Im[yyb] < 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc >= 1 && Im[yyb] > 0 && zzc > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa < 0 && zzc >= 1 && Im[yyb] > 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc < 0 && Im[yyb] < 0 := I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc < 0 && Im[yyb] > 0 := 
    I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa > 1 && zzc < 0 && Im[yyb] < 0 && xxa > 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa > 1 && zzc < 0 && Im[yyb] < 0 && xxa == 1 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (7/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] - 
     I*Pi*Log[-(yyb/(-1 + yyb))]^2 + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 - I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 + 
     (7/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa > 1 && zzc < 0 && Im[yyb] > 0 && xxa > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa > 1 && zzc < 0 && Im[yyb] > 0 && xxa == 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 - 
     (5/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < zzc < 1 && Im[yyb] < 0 := 
    I*Pi*Log[-(1/(-1 + xxa))]^2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && 0 < zzc < 1 && Im[yyb] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] < 0 && xxa*zzc < 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     (-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] < 0 && xxa*zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     (-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] < 0 && xxa*zzc == 1 := 
    -2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     I*Pi*Log[-(1/(-1 + xxa))]^2 + 2*I*Pi*Log[1 - xxa]*Log[1/xxa] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + xxa)/xxa] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] < 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] > 0 && xxa*zzc < 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] > 0 && xxa*zzc > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] > 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] - 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < xxa < 1 && zzc >= 1 && Im[yyb] > 0 && zzc == 1 := li111rir7gfin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] < 0 && xxa*zzc < 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] < 0 && xxa*zzc > 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] < 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 2*Pi^2*Log[(-1 + xxa)/xxa] + 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + xxa)/xxa] - 2*I*Pi*Log[(-1 + xxa)/xxa]*
      Log[xxa] + (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] + 
     Log[1 - xxa]*PolyLog[2, yyb/xxa] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[(-1 + yyb)/(-1 + xxa)]*
      PolyLog[2, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
     PolyLog[3, xxa*yyb] + PolyLog[3, ((-1 + xxa)^2*yyb)/
       (xxa*(-1 + yyb)^2)] + PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] < 0 && xxa == 1 := 
    -((I*Pi^3)/3) - (11/6)*Pi^2*Log[1 - yyb] + Pi^2*Log[-1 + yyb] + 
     I*Pi*Log[1 - yyb]*Log[-1 + yyb] - (1/2)*I*Pi*Log[-1 + yyb]^2 + 
     (1/2)*Log[1 - yyb]*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + (1/3)*Pi^2*Log[-yyb] - 
     I*Pi*Log[-1 + yyb]*Log[-yyb] - (1/2)*Log[-1 + yyb]^2*Log[-yyb] + 
     I*Pi*Log[yyb]^2 - (7/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] - I*Pi*Log[-(yyb/(-1 + yyb))]^2 + 
     (1/2)*Pi^2*Log[1 - zzc] - I*Pi*Log[-1 + yyb]*Log[1 - zzc] - 
     (1/2)*Log[-1 + yyb]^2*Log[1 - zzc] - (2/3)*Pi^2*Log[1 - yyb*zzc] + 
     I*Pi*Log[-1 + yyb]*Log[1 - yyb*zzc] + (1/2)*Log[-1 + yyb]^2*
      Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (7/6)*Pi^2*Log[-1 + yyb*zzc] - 
     I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - 
     (1/2)*Log[1 - yyb]*Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] > 0 && xxa*zzc < 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] > 0 && xxa*zzc > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - (-Log[1 - xxa] + Log[1 - yyb] - 
       Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] > 0 && xxa*zzc == 1 := 
    2*Pi^2*Log[1 - 1/xxa] + 2*I*Pi*Log[1 - 1/xxa]*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 2*I*Pi*Log[1 - 1/xxa]*Log[xxa] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + Log[1 - xxa]*
      PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - Log[1 - 1/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - 2*I*Pi*PolyLog[2, (-1 + yyb)/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     Log[1 - 1/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb)/((-1 + 1/xxa)*xxa*yyb)] + 
     2*I*Pi*PolyLog[2, -((-1 + yyb)^2/((-1 + 1/xxa)*(-1 + xxa)*yyb))] + 
     Log[1 - xxa]*PolyLog[2, yyb/xxa] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[(-1 + yyb)/(-1 + xxa)]*
      PolyLog[2, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
     PolyLog[3, xxa*yyb] + PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/
        (-1 + yyb)^2)] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      xxa >= 1 && 0 < zzc < 1 && Im[yyb] > 0 && xxa == 1 := 
    -((4*I*Pi^3)/3) - (11/6)*Pi^2*Log[1 - yyb] + Pi^2*Log[-1 + yyb] + 
     I*Pi*Log[1 - yyb]*Log[-1 + yyb] - (1/2)*I*Pi*Log[-1 + yyb]^2 + 
     (1/2)*Log[1 - yyb]*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + (1/3)*Pi^2*Log[-yyb] - 
     I*Pi*Log[-1 + yyb]*Log[-yyb] - (1/2)*Log[-1 + yyb]^2*Log[-yyb] - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/2)*Pi^2*Log[1 - zzc] - I*Pi*Log[-1 + yyb]*Log[1 - zzc] - 
     (1/2)*Log[-1 + yyb]^2*Log[1 - zzc] - (8/3)*Pi^2*Log[1 - yyb*zzc] + 
     I*Pi*Log[-1 + yyb]*Log[1 - yyb*zzc] + (1/2)*Log[-1 + yyb]^2*
      Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (7/6)*Pi^2*Log[-1 + yyb*zzc] - 
     I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - 
     (1/2)*Log[1 - yyb]*Log[-1 + yyb*zzc]^2 + 
     2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc*(xxa >= 1 & ) >= 1 && Im[yyb] > 0 && xxa == 1 && zzc == 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] < 0 && yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] < 0 && yyb*zzc > 1 := 
    I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] < 0 && yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] > 0 && yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] > 0 && yyb*zzc > 1 := 
    (-I)*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc < 0 && Im[xxa] > 0 && yyb*zzc == 1 := 
    (1/6)*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     I*Pi*Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]^2 - 
     Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*
      PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - Log[1 - xxa]*
      PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && 0 < zzc < 1 && Im[xxa] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && 0 < zzc < 1 && Im[xxa] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc >= 1 && Im[xxa] < 0 && zzc > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc >= 1 && Im[xxa] < 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc >= 1 && Im[xxa] > 0 && zzc > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb < 0 && zzc >= 1 && Im[xxa] > 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc < 0 && Im[xxa] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc < 0 && Im[xxa] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb > 1 && zzc < 0 && Im[xxa] < 0 && yyb > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb > 1 && zzc < 0 && Im[xxa] < 0 && yyb == 1 := li111irr5aprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb > 1 && zzc < 0 && Im[xxa] > 0 && yyb > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb > 1 && zzc < 0 && Im[xxa] > 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && 0 < zzc < 1 && Im[xxa] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && 0 < zzc < 1 && Im[xxa] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] < 0 && yyb*zzc < 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] < 0 && yyb*zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] < 0 && yyb*zzc == 1 := 
    li111irr7bprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] < 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] > 0 && yyb*zzc < 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] > 0 && yyb*zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] > 0 && yyb*zzc == 1 := 
    li111irr7fprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      0 < yyb < 1 && zzc >= 1 && Im[xxa] > 0 && zzc == 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] < 0 && yyb*zzc < 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] < 0 && yyb*zzc > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] < 0 && yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] < 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[1 - xxa] + I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     2*Pi^2*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] > 0 && yyb*zzc < 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] > 0 && yyb*zzc > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] > 0 && yyb*zzc == 1 := 
    (1/6)*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-(1/(-1 + xxa))]^2 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + 1/zzc))/(-1 + xxa))] - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-((-1 + xxa)/((-1 + 1/zzc)*zzc))]*PolyLog[2, 
       -((xxa*(-1 + 1/zzc))/(-1 + xxa))] + 
     Log[-((-1 + zzc)/((-1 + 1/zzc)*zzc))]*PolyLog[2, 
       -((xxa*(-1 + 1/zzc))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, 1/((-1 + 1/zzc)*zzc)] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, -(((-1 + 1/zzc)*zzc)/(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa/zzc] + 
     PolyLog[3, 1/((-1 + 1/zzc)*zzc)] - PolyLog[3, 
      -((-1 + xxa)/((-1 + 1/zzc)*zzc))] - 
     PolyLog[3, (xxa*(-1 + zzc))/((-1 + xxa)*zzc)] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      yyb >= 1 && 0 < zzc < 1 && Im[xxa] > 0 && yyb == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 > 0 && 
      zzc*(yyb >= 1 & ) >= 1 && Im[xxa] > 0 && yyb == 1 && zzc == 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Pi^2*Log[1 - xxa*yyb] - 
     I*Pi*Log[1 - xxa*yyb]^2 - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] + 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 := 
    2*Pi^2*Log[1 - xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc == 1 := 
    2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 := 
    (-I)*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb*zzc > 1 := 
    -2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] - 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] < 0 := 
    I*Pi*Log[-(1/(-1 + xxa))]^2 - I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 := 
    I*Pi*Log[-(1/(-1 + xxa))]^2 - I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] + I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc < 1 := 2*Pi^2*Log[1 - xxa] + I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) + 2*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/(xxa*yyb)] - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + xxa*yyb)/(xxa*yyb)] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] - 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc == 1 := 
    2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     I*Pi*Log[-(1/(-1 + xxa))]^2 + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 2*I*Pi*Log[1 - xxa]*
      Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc > 1 := (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^
       2 + I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Pi^2*Log[1 - xxa*yyb] - 
     I*Pi*Log[1 - xxa*yyb]^2 - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] + 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      0 < xxa < 1 && Im[yyb] > 0 && Im[zzc] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] < 0 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] < 0 && Im[zzc] < 0 := 
    (1/6)*(-10*I*Pi^3 - 9*Pi^2*Log[1 - yyb] - 12*Pi^2*Log[(-1 + yyb)/yyb] + 
      6*I*Pi*Log[(-1 + yyb)/yyb]^2 + 6*I*Pi*Log[yyb]^2 - 
      14*Pi^2*Log[-(yyb/(-1 + yyb))] + 6*I*Pi*Log[-1 + yyb]*
       Log[-(yyb/(-1 + yyb))] + 3*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] - 
      6*I*Pi*Log[-(yyb/(-1 + yyb))]^2 + Pi^2*Log[1 - zzc] - 
      14*Pi^2*Log[1 - yyb*zzc] + 9*I*Pi*Log[1 - yyb*zzc]^2 + 
      Log[1 - yyb*zzc]^3 - 6*I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 + 
      14*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
      6*I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + yyb*zzc)))] - 3*Log[-1 + yyb]^2*
       Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
      6*I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
      7*Pi^2*Log[-1 + yyb*zzc] - 6*I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
      3*I*Pi*Log[-1 + yyb*zzc]^2 - 3*Log[1 - yyb]*Log[-1 + yyb*zzc]^2 + 
      12*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))] - 
      6*I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
      12*I*Pi*PolyLog[2, 1/yyb] - 12*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
      6*I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      6*Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      12*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + 
      6*PolyLog[3, yyb] + 6*PolyLog[3, yyb/(-1 + yyb)] - 
      6*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      6*PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 := 
    2*Pi^2*Log[1 - xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc > 1 := 
    -((2*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (7/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] - 
     I*Pi*Log[-(yyb/(-1 + yyb))]^2 + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc < 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 2*Pi^2*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[(-1 + xxa*yyb)/(xxa*yyb)] + 2*I*Pi*Log[1 - xxa]*
      Log[(-1 + xxa*yyb)/(xxa*yyb)] - 2*I*Pi*Log[xxa]*
      Log[(-1 + xxa*yyb)/(xxa*yyb)] + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa*yyb))] - 
     Log[1 - xxa]*PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc < 1 := -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 
     2*Pi^2*Log[(-1 + yyb)/yyb] + I*Pi*Log[(-1 + yyb)/yyb]^2 + 
     I*Pi*Log[yyb]^2 - (7/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] - I*Pi*Log[-(yyb/(-1 + yyb))]^2 + 
     (1/6)*Pi^2*Log[1 - zzc] - (7/3)*Pi^2*Log[1 - yyb*zzc] + 
     (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 - 
     I*Pi*Log[(yyb*(-1 + zzc))/(-1 + yyb*zzc)]^2 + 
     (7/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     I*Pi*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))]^2 + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc == 1 := 
    2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] + 
     2*Pi^2*Log[(-1 + yyb)/yyb] - 2*I*Pi*Log[xxa]*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, 
      -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] < 0 && Im[zzc] > 0 && yyb*zzc == 1 := 
    (-I)*Pi^3 - 2*Pi^2*Log[1 - yyb] + (2/3)*Pi^2*Log[-1 + yyb] + 
     (1/6)*Log[-1 + yyb]^3 - (11/6)*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 + I*Pi*Log[yyb]^2 - 
     (7/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] - 
     I*Pi*Log[-(yyb/(-1 + yyb))]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc > 1 := 
    (-(3/2))*Pi^2*Log[1 - yyb] + 2*Pi^2*Log[-1 + yyb] - 
     I*Pi*Log[-1 + yyb]^2 - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[1 - yyb*zzc] + (1/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (19/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (3/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*I*Pi*PolyLog[2, 1/yyb] - 
     2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     PolyLog[3, yyb] + PolyLog[3, yyb/(-1 + yyb)] - 
     PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     PolyLog[3, (yyb*(-1 + zzc))/(-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc > 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc < 1 := 2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] - 2*I*Pi*Log[xxa]*Log[1 - zzc] - 
     2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - PolyLog[2, 1/(xxa*yyb)] + 
       PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[(-1 + xxa*yyb)/(xxa*yyb)] + 2*I*Pi*Log[1 - xxa]*
      Log[(-1 + xxa*yyb)/(xxa*yyb)] - 2*I*Pi*Log[xxa]*
      Log[(-1 + xxa*yyb)/(xxa*yyb)] + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     3*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa*yyb))] - 
     Log[1 - xxa]*PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc < 1 && 
      xxa*yyb*zzc < 1 := -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 
     2*Pi^2*Log[(-1 + yyb)/yyb] + I*Pi*Log[(-1 + yyb)/yyb]^2 - 
     (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + I*Pi*Log[-1 + yyb]*
      Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
     (1/6)*Pi^2*Log[1 - zzc] - (7/3)*Pi^2*Log[1 - yyb*zzc] + 
     (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + (1/6)*Log[1 - yyb*zzc]^3 + 
     (1/3)*Pi^2*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - 2*I*Pi*Log[xxa]*
      Log[(-1 + yyb)/yyb] + 2*I*Pi*PolyLog[2, -(1/(-1 + xxa))] - 
     Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*PolyLog[2, 1/(xxa*yyb)] - 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, 
      -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] > 0 && Im[zzc] < 0 && yyb*zzc == 1 := 
    (1/6)*(-8*I*Pi^3 - 12*Pi^2*Log[1 - yyb] + 16*Pi^2*Log[-1 + yyb] - 
      6*I*Pi*Log[-1 + yyb]^2 + Log[-1 + yyb]^3 - 
      11*Pi^2*Log[(-1 + yyb)/yyb] + 6*I*Pi*Log[(-1 + yyb)/yyb]^2 - 
      2*Pi^2*Log[-(yyb/(-1 + yyb))] + 6*I*Pi*Log[-1 + yyb]*
       Log[-(yyb/(-1 + yyb))] + 3*Log[-1 + yyb]^2*Log[-(yyb/(-1 + yyb))] + 
      12*I*Pi*PolyLog[2, 1/yyb] - 12*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
      6*PolyLog[3, yyb] + 6*PolyLog[3, yyb/(-1 + yyb)] - 6*Zeta[3])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa > 1 && Im[yyb] > 0 && Im[zzc] > 0 := 
    2*Pi^2*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] - 
     2*I*Pi*Log[xxa]*Log[1 - zzc] - 2*I*Pi*(-PolyLog[2, -(1/(-1 + xxa))] - 
       PolyLog[2, 1/(xxa*yyb)] + PolyLog[2, 
        -((-1 + yyb)/((-1 + xxa)*yyb))]) + 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 > 0 && yyb^2 < 0 && zzc^2 < 0 && 
      xxa >= 1 && xxa == 1 && Im[yyb] > 0 && Im[zzc] > 0 := 
    -((5*I*Pi^3)/3) - (3/2)*Pi^2*Log[1 - yyb] - 2*Pi^2*Log[(-1 + yyb)/yyb] + 
     I*Pi*Log[(-1 + yyb)/yyb]^2 - (1/3)*Pi^2*Log[-(yyb/(-1 + yyb))] + 
     I*Pi*Log[-1 + yyb]*Log[-(yyb/(-1 + yyb))] + (1/2)*Log[-1 + yyb]^2*
      Log[-(yyb/(-1 + yyb))] + (1/6)*Pi^2*Log[1 - zzc] - 
     (7/3)*Pi^2*Log[1 - yyb*zzc] + (3/2)*I*Pi*Log[1 - yyb*zzc]^2 + 
     (1/6)*Log[1 - yyb*zzc]^3 + (1/3)*Pi^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] - 
     I*Pi*Log[-1 + yyb]*Log[-((yyb*(-1 + zzc))/((-1 + yyb)*
          (-1 + yyb*zzc)))] - (1/2)*Log[-1 + yyb]^2*
      Log[-((yyb*(-1 + zzc))/((-1 + yyb)*(-1 + yyb*zzc)))] + 
     (7/6)*Pi^2*Log[-1 + yyb*zzc] - I*Pi*Log[1 - yyb]*Log[-1 + yyb*zzc] - 
     (1/2)*I*Pi*Log[-1 + yyb*zzc]^2 - (1/2)*Log[1 - yyb]*
      Log[-1 + yyb*zzc]^2 + 2*Pi^2*Log[((-1 + yyb)*(-1 + yyb*zzc))/
        (yyb*(-1 + zzc))] - 
     I*Pi*Log[((-1 + yyb)*(-1 + yyb*zzc))/(yyb*(-1 + zzc))]^2 + 
     2*I*Pi*PolyLog[2, 1/yyb] - 2*I*Pi*PolyLog[2, yyb/(-1 + yyb)] + 
     I*Pi*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
     Log[-1 + yyb*zzc]*PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
     2*I*Pi*PolyLog[2, (-1 + yyb*zzc)/(yyb*(-1 + zzc))] + PolyLog[3, yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -((yyb*(-1 + zzc))/(-1 + yyb))] - PolyLog[3, (yyb*(-1 + zzc))/
       (-1 + yyb*zzc)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] < 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] < 0 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] < 0 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Pi^2*Log[1 - xxa*yyb] - 
     I*Pi*Log[1 - xxa*yyb]^2 - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] + 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*yyb*zzc > 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] > 0 && xxa*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] > 0 && xxa*zzc > 1 := 
    I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - 2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb < 0 && Im[xxa] > 0 && Im[zzc] > 0 && xxa*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Pi^2*Log[1 - xxa*yyb] + 
     I*Pi*Log[1 - xxa*yyb]^2 - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 := 
    -((2*I*Pi - Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
        Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
           ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc > 1 := 
    (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2*(Log[1 - yyb] - Log[1 - xxa*yyb] - Log[1 - yyb*zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/
         ((-1 + yyb)*(-1 + xxa*yyb*zzc))]) - 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc < 1 := -((2*I*Pi - Log[1 - xxa] + Log[1 - yyb] - 
        Log[-yyb] - Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
        Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc == 1 := (1/6)*(-4*I*Pi^3 - Pi^2*Log[-(1/(-1 + xxa))] + 
      Pi^2*Log[1/(-1 + xxa)] + 3*Pi^2*Log[(-1 + xxa)/xxa] - 
      3*Pi^2*Log[1 - yyb] + 3*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      3*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
      3*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      3*Pi^2*Log[1 - xxa*yyb] - 2*Pi^2*Log[-1 + xxa*yyb] + 
      3*I*Pi*Log[-1 + xxa*yyb]^2 + Log[-1 + xxa*yyb]^3 - 
      Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
      3*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
      6*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
      6*I*Pi*Log[(-1 + xxa)/xxa]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
         (xxa*(-1 + yyb))] + 6*I*Pi*Log[1 - yyb]*
       Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
      6*I*Pi*Log[1 - xxa*yyb]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
         (xxa*(-1 + yyb))] + 6*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/
          (xxa*(-1 + yyb)))]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
         (xxa*(-1 + yyb))] + 3*I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/
          (xxa*(-1 + yyb))]^2 - 3*Log[(-1 + xxa)/xxa]*
       Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
      3*Log[1 - yyb]*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 - 
      3*Log[1 - xxa*yyb]*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^
        2 + 3*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
       Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
      6*Log[1 - xxa]*PolyLog[2, 1/xxa] - 6*Log[(-1 + xxa*yyb)/(xxa*yyb)]*
       PolyLog[2, xxa/(-1 + xxa)] - 
      6*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
      6*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 6*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 6*Log[1 - xxa]*
       PolyLog[2, -(1/(-1 + xxa*yyb))] - 6*Log[1 - xxa]*
       PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
      6*I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
      6*Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
      6*PolyLog[3, -(1/(-1 + xxa))] + 6*PolyLog[3, xxa*yyb] + 
      6*PolyLog[3, yyb/(-1 + yyb)] - 
      6*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      6*PolyLog[3, (-1 + xxa*yyb)/(xxa*(-1 + yyb))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc == 1 := 
    (1/6)*((-Pi^2)*Log[-(1/(-1 + xxa))] + Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + 
      3*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
      3*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - 6*Log[(-1 + xxa)/xxa]*
       PolyLog[2, xxa/(-1 + xxa)] - 6*Log[1 - xxa]*
       PolyLog[2, (-1 + yyb)/(-1 + xxa)] - 
      12*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[1 - xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
      12*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
      6*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 6*Log[1 - xxa]*
       PolyLog[2, yyb/xxa] - 6*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 6*Log[(-1 + yyb)/(-1 + xxa)]*
       PolyLog[2, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))] + 
      6*PolyLog[3, -(1/(-1 + xxa))] - 6*PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
      6*PolyLog[3, xxa*yyb] + 6*PolyLog[3, ((-1 + xxa)^2*yyb)/
         (xxa*(-1 + yyb)^2)] + 6*PolyLog[3, yyb/(-1 + yyb)] - 
      12*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      6*PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc < 1 := 
    -((-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
        Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
           ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc > 1 := 
    (-(1/2))*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2*(2*I*Pi - Log[1 - yyb] + 
       Log[1 - xxa*yyb] + Log[1 - yyb*zzc] - Log[1 - xxa*yyb*zzc] - 
       Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/((-1 + yyb)*
          (-1 + xxa*yyb*zzc))]) + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc < 1 := -((-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - 
        Log[1 - zzc] + Log[1 - xxa*yyb*zzc] + 
        Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))]) + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      xxa*yyb*zzc == 1 := (I*Pi^3)/3 - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*Log[(-1 + xxa)/xxa] - 
     (1/2)*Pi^2*Log[1 - yyb] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Pi^2*Log[1 - xxa*yyb] - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 - (1/6)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     I*Pi*Log[(-1 + xxa)/xxa]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
        (xxa*(-1 + yyb))] + I*Pi*Log[1 - yyb]*
      Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     I*Pi*Log[1 - xxa*yyb]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
        (xxa*(-1 + yyb))] + 
     I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
      Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 - 
     (1/2)*Log[(-1 + xxa)/xxa]*Log[((-1 + xxa)*(-1 + xxa*yyb))/
         (xxa*(-1 + yyb))]^2 + (1/2)*Log[1 - yyb]*
      Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 - 
     (1/2)*Log[1 - xxa*yyb]*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^
       2 + (1/2)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]*
      Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     3*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      0 < yyb < 1 && Im[xxa] > 0 && Im[zzc] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] < 0 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] < 0 && Im[zzc] < 0 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc > 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 + 
     (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc < 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2*(Log[1 - yyb] - Log[1 - xxa*yyb] - 
       Log[1 - yyb*zzc] + Log[1 - xxa*yyb*zzc] + 
       Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/((-1 + yyb)*
          (-1 + xxa*yyb*zzc))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc < 1 := (I*Pi^3)/2 - (3/2)*Pi^2*Log[1 - xxa] + 
     I*Pi*Log[1 - xxa]^2 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     (1/2)*Pi^2*Log[1 - zzc] - (1/3)*Pi^2*Log[-1 + zzc] + 
     (1/2)*I*Pi*Log[-1 + zzc]^2 + (1/6)*Log[-1 + zzc]^3 - 
     (1/2)*Pi^2*Log[1 - xxa*zzc] + 
     Pi^2*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     I*Pi*Log[1 - xxa]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     I*Pi*Log[1 - zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] + 
     I*Pi*Log[1 - xxa*zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 - 
     (1/2)*Log[1 - xxa]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 - 
     (1/2)*Log[1 - zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 + 
     (1/2)*Log[1 - xxa*zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^
       2 - (1/6)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] + 
     I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] + 
     (1/2)*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + Log[1 - xxa]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] < 0 && Im[zzc] > 0 && xxa*zzc == 1 := 
    -2*Pi^2*Log[1 - xxa] + I*Pi*Log[1 - xxa]^2 - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (1/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (3/2)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*I*Pi*Log[1/(-1 + xxa)]^2 - 
     (2/3)*Pi^2*Log[-1 + xxa] + I*Pi*Log[-1 + xxa]^2 + 
     (1/3)*Log[-1 + xxa]^3 - (4/3)*Pi^2*Log[-((-1 + xxa)/xxa)] - 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((-1 + xxa)/xxa)] + 
     I*Pi*Log[-((-1 + xxa)/xxa)]^2 - (1/2)*Log[1/(-1 + xxa)]*
      Log[-((-1 + xxa)/xxa)]^2 + (1/6)*Log[-((-1 + xxa)/xxa)]^3 + 
     (11/6)*Pi^2*Log[-((-1 + xxa)^2/xxa)] - I*Pi*Log[-((-1 + xxa)^2/xxa)]^2 - 
     (1/6)*Log[-((-1 + xxa)^2/xxa)]^3 + (1/2)*Pi^2*Log[-(xxa/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-(xxa/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-(xxa/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc > 1 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (-Log[1 - xxa] + Log[1 - yyb] - Log[-yyb] - Log[1 - zzc] + 
       Log[1 - xxa*yyb*zzc] + Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc > 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, (-1 + xxa*zzc)/(xxa*(-1 + zzc))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa] - 
     PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc > 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (2*I*Pi + Log[1 - xxa] - Log[1 - yyb] + Log[-yyb] + Log[1 - zzc] - 
       Log[1 - xxa*yyb*zzc] - Log[-(((-1 + xxa)*yyb*(-1 + zzc))/
          ((-1 + yyb)*(-1 + xxa*yyb*zzc)))])*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc < 1 := (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 - (1/2)*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2*(2*I*Pi - Log[1 - yyb] + 
       Log[1 - xxa*yyb] + Log[1 - yyb*zzc] - Log[1 - xxa*yyb*zzc] - 
       Log[((-1 + xxa*yyb)*(-1 + yyb*zzc))/((-1 + yyb)*
          (-1 + xxa*yyb*zzc))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 
     I*Pi*Log[-(1/(-1 + xxa))]^2 + (1/6)*Pi^2*Log[1/(-1 + xxa)] + 
     (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      xxa*yyb*zzc < 1 := (I*Pi^3)/2 + (1/2)*Pi^2*Log[1 - xxa] - 
     2*Pi^2*Log[-(1/(-1 + xxa))] - (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa] + (1/2)*I*Pi*Log[-1 + xxa]^2 + 
     (1/6)*Log[-1 + xxa]^3 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] + (1/2)*Pi^2*Log[1 - zzc] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 - (1/2)*Pi^2*Log[1 - xxa*zzc] - 
     Pi^2*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     I*Pi*Log[1 - xxa]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] - 
     I*Pi*Log[1 - zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] + 
     I*Pi*Log[1 - xxa*zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))] + 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 - 
     (1/2)*Log[1 - xxa]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 - 
     (1/2)*Log[1 - zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2 + 
     (1/2)*Log[1 - xxa*zzc]*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^
       2 - (1/6)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] + 
     I*Pi*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] + 
     (1/2)*Log[-(((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc))]^2*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)] - 
     (1/2)*I*Pi*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (1/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] - I*Pi*Log[-(1/(-1 + xxa))]^2 + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + 2*I*Pi*PolyLog[2, (-1 + yyb)/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[(-1 + xxa)/xxa]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*Log[1 - yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-yyb]*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*PolyLog[2, -((-1 + yyb)/((-1 + xxa)*yyb))] - 
     2*I*Pi*PolyLog[2, (xxa*(-1 + yyb)^2)/((-1 + xxa)^2*yyb)] + 
     Log[1 - xxa]*PolyLog[2, yyb/xxa] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[(-1 + yyb)/(-1 + xxa)]*
      PolyLog[2, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] - PolyLog[3, (-1 + yyb)/(-1 + xxa)] + 
     PolyLog[3, xxa*yyb] + PolyLog[3, ((-1 + xxa)^2*yyb)/
       (xxa*(-1 + yyb)^2)] + PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] > 0 && Im[zzc] < 0 && xxa*zzc == 1 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 + (3/2)*Pi^2*Log[1/(-1 + xxa)] + 
     (1/2)*I*Pi*Log[1/(-1 + xxa)]^2 - (2/3)*Pi^2*Log[-1 + xxa] + 
     I*Pi*Log[-1 + xxa]^2 + (1/3)*Log[-1 + xxa]^3 - 
     (4/3)*Pi^2*Log[-((-1 + xxa)/xxa)] - I*Pi*Log[1/(-1 + xxa)]*
      Log[-((-1 + xxa)/xxa)] + I*Pi*Log[-((-1 + xxa)/xxa)]^2 - 
     (1/2)*Log[1/(-1 + xxa)]*Log[-((-1 + xxa)/xxa)]^2 + 
     (1/6)*Log[-((-1 + xxa)/xxa)]^3 + (11/6)*Pi^2*Log[-((-1 + xxa)^2/xxa)] - 
     I*Pi*Log[-((-1 + xxa)^2/xxa)]^2 - (1/6)*Log[-((-1 + xxa)^2/xxa)]^3 + 
     (1/2)*Pi^2*Log[-(xxa/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-(xxa/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-(xxa/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-(xxa/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb > 1 && Im[xxa] > 0 && Im[zzc] > 0 := 
    (-I)*Pi*Log[-(1/(-1 + xxa))]^2 + I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 > 0 && zzc^2 < 0 && 
      yyb >= 1 && yyb == 1 && Im[xxa] > 0 && Im[zzc] > 0 := 
    I*Pi^3 - 2*Pi^2*Log[-(1/(-1 + xxa))] - 
     (3/2)*I*Pi*Log[-(1/(-1 + xxa))]^2 - (1/3)*Pi^2*Log[-1 + xxa] + 
     (1/2)*I*Pi*Log[-1 + xxa]^2 + (1/6)*Log[-1 + xxa]^3 + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-(xxa/(-1 + xxa))] - 
     (1/3)*Pi^2*Log[-1 + zzc] + (1/2)*I*Pi*Log[-1 + zzc]^2 + 
     (1/6)*Log[-1 + zzc]^3 + (1/3)*Pi^2*Log[((-1 + xxa)*(-1 + zzc))/
        (-1 + xxa*zzc)] - (1/2)*I*Pi*
      Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^2 - 
     (1/6)*Log[((-1 + xxa)*(-1 + zzc))/(-1 + xxa*zzc)]^3 + 
     (1/2)*Pi^2*Log[(-1 + xxa*zzc)/(-1 + xxa)] - I*Pi*Log[-1 + zzc]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] - (1/2)*Log[-1 + zzc]^2*
      Log[(-1 + xxa*zzc)/(-1 + xxa)] + (3/2)*I*Pi*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - (1/2)*Log[-(xxa/(-1 + xxa))]*
      Log[(-1 + xxa*zzc)/(-1 + xxa)]^2 - Log[1 - zzc]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] + PolyLog[3, -(1/(-1 + xxa))] + 
     PolyLog[3, xxa] - PolyLog[3, (xxa*(-1 + zzc))/(-1 + xxa*zzc)] - 
     PolyLog[3, (-1 + xxa*zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] < 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] < 0 && xxa*yyb*zzc > 1 := 
    (-I)*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] < 0 && xxa*yyb*zzc == 1 := 
    -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*Pi^2*Log[1 - xxa*yyb] - 
     I*Pi*Log[1 - xxa*yyb]^2 - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] + 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 := 
    I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb*zzc < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb*zzc > 1 := 
    I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb*zzc == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] > 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] > 0 && xxa*yyb > 1 := 
    (-I)*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))]^2 - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc < 0 && Im[xxa] > 0 && Im[yyb] > 0 && xxa*yyb == 1 := 
    (5*I*Pi^3)/6 - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] < 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc < 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb == 1 := 
    (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*
      Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb < 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc < 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb > 1 && 
      xxa*yyb*zzc == 1 := -((I*Pi^3)/6) - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[1/(-1 + xxa)] + (1/2)*Pi^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[1/(-1 + xxa)]*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - (1/2)*Log[1/(-1 + xxa)]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     (1/3)*Pi^2*Log[-1 + xxa*yyb] + (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + 
     (1/6)*Log[-1 + xxa*yyb]^3 + (1/3)*Pi^2*
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb == 1 := 
    (1/6)*((-Pi^2)*Log[-(1/(-1 + xxa))] + Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - 
      6*Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] - 
      6*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
      6*Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
      6*Log[1 - xxa]*PolyLog[2, zzc/xxa] + 6*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 6*Log[1 - xxa]*
       PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
      12*PolyLog[3, -(1/(-1 + xxa))] - 12*PolyLog[3, (-1 + zzc)/(-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      0 < zzc < 1 && Im[xxa] > 0 && Im[yyb] > 0 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] < 0 := 
    -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] < 0 && Im[yyb] < 0 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb > 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc > 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc < 1 := -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc == 1 := (1/6)*((-I)*Pi^3 - Pi^2*Log[-(1/(-1 + xxa))] + 
      Pi^2*Log[1/(-1 + xxa)] - 12*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
      3*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 3*Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 6*I*Pi*Log[1/(-1 + xxa)]*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 3*Log[1/(-1 + xxa)]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 12*Pi^2*Log[1 - xxa*yyb] - 
      6*I*Pi*Log[1 - xxa*yyb]^2 - 2*Pi^2*Log[-1 + xxa*yyb] + 
      3*I*Pi*Log[-1 + xxa*yyb]^2 + Log[-1 + xxa*yyb]^3 + 
      2*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
      3*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
      Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 - 
      12*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] + 
      6*I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 + 
      6*Log[1 - xxa]*PolyLog[2, 1/xxa] - 6*Log[(-1 + xxa*yyb)/(xxa*yyb)]*
       PolyLog[2, xxa/(-1 + xxa)] + 
      6*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
      6*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      6*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 6*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 6*Log[1 - xxa]*
       PolyLog[2, -(1/(-1 + xxa*yyb))] - 6*Log[1 - xxa]*
       PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
      6*I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
      6*Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
      6*PolyLog[3, -(1/(-1 + xxa))] + 6*PolyLog[3, xxa*yyb] + 
      6*PolyLog[3, yyb/(-1 + yyb)] - 
      6*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      6*PolyLog[3, (-1 + xxa*yyb)/(xxa*(-1 + yyb))])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc < 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb == 1 := 
    li111iir3hprefin
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] < 0 && Im[yyb] > 0 && xxa*yyb == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb > 1 := 
    -2*Pi^2*Log[1 - xxa] + 4*Pi^2*Log[xxa] + 4*Pi^2*Log[yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     4*Pi^2*Log[1 - zzc] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - 4*Pi^2*Log[1 - xxa*yyb*zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb > 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc > 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + 2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     2*I*Pi*(-PolyLog[2, (-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       PolyLog[2, (-1 + xxa*yyb*zzc)/(xxa*yyb*(-1 + zzc))] + 
       PolyLog[2, -(((-1 + yyb)*(-1 + xxa*yyb*zzc))/((-1 + xxa)*yyb*
           (-1 + zzc)))]) + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc < 1 := -2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc == 1 := (5*I*Pi^3)/6 - 2*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + (1/6)*Pi^2*Log[1/(-1 + xxa)] + 
     (1/2)*Pi^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[1/(-1 + xxa)]*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[1/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/(xxa*yyb)] - (1/3)*Pi^2*Log[-1 + xxa*yyb] + 
     (1/2)*I*Pi*Log[-1 + xxa*yyb]^2 + (1/6)*Log[-1 + xxa*yyb]^3 + 
     (1/3)*Pi^2*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))] - 
     (1/2)*I*Pi*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^2 - 
     (1/6)*Log[-(((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb)))]^3 + 
     2*Pi^2*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))] - 
     I*Pi*Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + xxa*yyb)/(xxa*yyb)] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa] - Log[(-1 + xxa*yyb)/(xxa*yyb)]*
      PolyLog[2, xxa/(-1 + xxa)] + 
     3*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[((-1 + xxa)*(-1 + xxa*yyb))/(xxa*(-1 + yyb))]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + Log[1 - xxa]*
      PolyLog[2, -(1/(-1 + xxa*yyb))] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa*yyb)] - 
     I*Pi*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     Log[1/(-1 + xxa)]*PolyLog[2, (-1 + xxa*yyb)/(xxa*(-1 + yyb))] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - PolyLog[3, 
      (-1 + xxa*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb < 1 && 
      xxa*yyb*zzc < 1 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb == 1 := 
    (I*Pi^3)/3 - 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     4*Pi^2*Log[1/xxa] + 4*Pi^2*Log[xxa] - 2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] + 2*I*Pi*Log[1 - xxa]*Log[zzc] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] - 
     Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     2*I*Pi*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + Log[(-1 + zzc)/(-1 + xxa)]*
      PolyLog[2, (-1 + zzc)/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, zzc/xxa] + 
     Log[1 - xxa]*PolyLog[2, zzc/(-1 + zzc)] - 
     Log[1 - xxa]*PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] > 0 && Im[yyb] < 0 && xxa*yyb == 1 := 
    ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc > 1 && Im[xxa] > 0 && Im[yyb] > 0 := 
    -2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 > 0 && 
      zzc >= 1 && zzc == 1 && Im[xxa] > 0 && Im[yyb] > 0 := ComplexInfinity
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*zzc < -1 := 
    2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*zzc > -1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*zzc == -1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc < 1 && 
      yyb*zzc == 1 := 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     I*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc > 1 && 
      yyb*zzc == 1 := 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc == 1 && 
      yyb*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc == 1 && 
      yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - 1/xxa]*
      Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1/xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + 
     I*Pi*Log[(-1 + yyb)/(-1 + xxa)]^2 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, 
       -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*zzc == 1 && 
      yyb*zzc == 1 := 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb < 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa < 1 && yyb*zzc > 1 := 
    If[xxa*zzc > -1, Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] /. 
      Subscript[Li, m__][cz_] :> PolyLog[m, cz], 
     Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 
       Pi*I*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
             (-1 + xxa*yyb*zzc)))]^2 /. Subscript[Li, m__][cz_] :> 
       PolyLog[m, cz]]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb < 1 && 
      yyb*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      yyb*zzc < 1 := If[xxa*zzc > -1, 
     Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 
       Pi*I*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
       Pi*I*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
             (-1 + xxa*yyb*zzc)))]^2 /. Subscript[Li, m__][cz_] :> 
       PolyLog[m, cz], Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 
       Pi*I*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 /. 
      Subscript[Li, m__][cz_] :> PolyLog[m, cz]]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      yyb*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      yyb*zzc == 1 := (1/6)*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*
      PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - Log[1 - xxa]*
      PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      yyb*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      yyb*zzc > 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      yyb*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb < 1 && 
      xxa*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa < 1 && xxa*zzc > 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb < 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      xxa*zzc < 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      xxa*zzc > 1 := I*Pi*Log[xxa*yyb]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 + 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb > 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     I*Pi*Log[xxa*yyb]^2 + I*Pi*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^
       2 - 2*I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      xxa*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      xxa*zzc > 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] < 0 && xxa*yyb == 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[-(1/xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa^2] - Log[1 - xxa]*PolyLog[2, -(1/xxa)] + 
     Log[-(1/xxa)]*PolyLog[2, -(1/xxa)] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + 2*PolyLog[3, -(1/(-1 + xxa))] - 
     2*PolyLog[3, -(1/xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb < 1 && 
      xxa*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa < 1 && xxa*zzc > 1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb < 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      xxa*zzc < 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      xxa*zzc > 1 := I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     I*Pi*Log[(xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)]^2 - 
     I*Pi*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]^
       2 + (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
       Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
       (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     I*Pi*Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]^2 + 
     2*I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      xxa*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      xxa*zzc > 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] < 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      xxa*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[-(1/xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/xxa^2] - Log[1 - xxa]*PolyLog[2, -(1/xxa)] + 
     Log[-(1/xxa)]*PolyLog[2, -(1/xxa)] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] + 2*PolyLog[3, -(1/(-1 + xxa))] - 
     2*PolyLog[3, -(1/xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb < 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa < 1 && yyb*zzc > 1 := 
    If[xxa*zzc >= -1, Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 
       2*Pi^2*Log[1 - xxa] + 2*Pi*I*Log[1 - xxa]*Log[1 - yyb] - 
       2*Pi*I*Log[1 - xxa]*Log[1 - zzc] + 2*Pi*I*Log[1 - xxa]*Log[zzc] /. 
      Subscript[Li, m__][cz_] :> PolyLog[m, cz], 
     Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 2*Pi^2*Log[1 - xxa] + 
       2*Pi*I*Log[1 - xxa]*Log[1 - yyb] - 2*Pi*I*Log[1 - xxa]*Log[1 - zzc] + 
       2*Pi*I*Log[1 - xxa]*Log[zzc] - 
       Pi*I*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
             (-1 + xxa*yyb*zzc)))]^2 /. Subscript[Li, m__][cz_] :> 
       PolyLog[m, cz]]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb < 1 && 
      yyb*zzc == 1 := 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] - 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + yyb)/yyb] - Log[(-1 + yyb)/yyb]*
      PolyLog[2, xxa/(-1 + xxa)] + Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      yyb*zzc < 1 := If[xxa*zzc >= -1, 
     Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + Pi*I*Log[xxa*yyb]^2 - 
       Pi*I*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 + 
       Pi*I*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
             (-1 + xxa*yyb*zzc)))]^2 /. Subscript[Li, m__][cz_] :> 
       PolyLog[m, cz], Expansion[Subscript[Li, 1, 1, 1][xxa, yyb, zzc]] + 
       Pi*I*Log[xxa*yyb]^2 - Pi*I*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 /. 
      Subscript[Li, m__][cz_] :> PolyLog[m, cz]]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] + 2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     2*I*Pi*Log[1 - xxa]*Log[1 - zzc] + 2*I*Pi*Log[1 - xxa]*Log[zzc] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb > 1 && 
      yyb*zzc == 1 := (13/6)*Pi^2*Log[1 - xxa] - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] - 2*I*Pi*Log[1 - xxa]*Log[1 - 1/yyb] + 
     2*I*Pi*Log[1 - xxa]*Log[1 - yyb] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*Log[1/yyb] + 
     I*Pi*Log[xxa*yyb]^2 - I*Pi*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]^2 - 
     Log[1 - 1/yyb]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[-(((-1 + 1/yyb)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*
      PolyLog[2, 1/((-1 + 1/yyb)*yyb)] - Log[1 - xxa]*
      PolyLog[2, -((-1 + yyb)/((-1 + 1/yyb)*yyb))] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     PolyLog[3, -(1/(-1 + xxa))] + PolyLog[3, xxa*yyb] - 
     PolyLog[3, (xxa*(-1 + 1/yyb)*yyb)/(-1 + xxa)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      yyb*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      yyb*zzc > 1 := 2*Pi^2*Log[1 - xxa] - (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 
     2*I*Pi*Log[1 - xxa]*Log[(-1 + xxa)/xxa] - 2*I*Pi*Log[1 - xxa]*
      Log[1 - zzc] + (1/6)*Pi^2*Log[(-1 + zzc)/(-1 + xxa)] + 
     2*I*Pi*Log[1 - xxa]*Log[zzc] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, -(1/(-1 + xxa))] - Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[(-1 + zzc)/(-1 + xxa)]*PolyLog[2, (-1 + zzc)/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, zzc/xxa] + Log[1 - xxa]*
      PolyLog[2, zzc/(-1 + zzc)] - Log[1 - xxa]*
      PolyLog[2, ((-1 + xxa)*zzc)/(xxa*(-1 + zzc))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*PolyLog[3, (-1 + zzc)/(-1 + xxa)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] < 0 && Im[zzc] > 0 && xxa*yyb == 1 && 
      yyb*zzc == 1 := 2*Pi^2*Log[1 - xxa] - 2*I*Pi*Log[1 - xxa]^2 - 
     (1/6)*Pi^2*Log[-(1/(-1 + xxa))] + 2*I*Pi*Log[1 - xxa]*
      Log[(-1 + xxa)/xxa] + 2*I*Pi*Log[1 - xxa]*Log[xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, -(1/(-1 + xxa))] + 
     2*PolyLog[3, -(1/(-1 + xxa))] - 2*Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      yyb*zzc > 1 := (-I)*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc < 1 && 
      yyb*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      yyb*zzc < 1 := (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + 
      Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      yyb*zzc > 1 := (-I)*Pi*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^2 + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc > 1 && 
      yyb*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc == 1 && 
      yyb*zzc < 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, 1/((-1 + 1/xxa)*xxa)] - 
     Log[1 - 1/xxa]*PolyLog[2, xxa/(-1 + xxa)] - 
     Log[1 - xxa]*PolyLog[2, -((-1 + yyb)/((-1 + 1/xxa)*xxa))] + 
     Log[-(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, 
       -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, -(((-1 + 1/xxa)*(-1 + xxa)*yyb)/(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + 1/xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + 1/xxa)*xxa*yyb)/(-1 + yyb)]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc == 1 && 
      yyb*zzc > 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/6)*Pi^2*Log[(-1 + yyb)/(-1 + xxa)] - 
     I*Pi*Log[(-1 + yyb)/(-1 + xxa)]^2 + (1/2)*Log[-(1/(-1 + xxa))]^2*
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     (1/2)*Log[(-1 + yyb)/(-1 + xxa)]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + xxa))] - Log[(-1 + xxa)/xxa]*
      PolyLog[2, xxa/(-1 + xxa)] - Log[1 - xxa]*
      PolyLog[2, (-1 + yyb)/(-1 + xxa)] + 
     Log[((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)]*
      PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] + Log[1 - xxa]*PolyLog[2, yyb/xxa] - 
     Log[-(1/(-1 + xxa))]*PolyLog[2, yyb/(-1 + yyb)] + 
     Log[(-1 + yyb)/(-1 + xxa)]*PolyLog[2, ((-1 + xxa)*yyb)/
        (xxa*(-1 + yyb))] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, (-1 + yyb)/(-1 + xxa)] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, ((-1 + xxa)^2*yyb)/(xxa*(-1 + yyb)^2)] + 
     PolyLog[3, yyb/(-1 + yyb)] - 
     2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
     PolyLog[3, ((-1 + xxa)*yyb)/(xxa*(-1 + yyb))]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] < 0 && xxa*zzc == 1 && 
      yyb*zzc == 1 := (-(1/6))*Pi^2*Log[-(1/(-1 + xxa))] + 
     (1/2)*Log[-(1/(-1 + xxa))]^2*Log[-((xxa*(-1 + yyb))/(-1 + xxa))] - 
     Log[(-1 + yyb)/yyb]*PolyLog[2, xxa/(-1 + xxa)] + 
     Log[1 - xxa]*PolyLog[2, -(1/(-1 + yyb))] - 
     Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
       -((xxa*(-1 + yyb))/(-1 + xxa))] - Log[-(1/(-1 + xxa))]*
      PolyLog[2, yyb/(-1 + yyb)] + PolyLog[3, -(1/(-1 + xxa))] - 
     PolyLog[3, -((xxa*(-1 + yyb))/(-1 + xxa))] + PolyLog[3, xxa*yyb] + 
     PolyLog[3, yyb/(-1 + yyb)] - PolyLog[3, 
      -(((-1 + xxa)*yyb)/(-1 + yyb))] - Zeta[3]
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*zzc < -1 := 
    -2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*zzc > -1 := 
    (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + 
      (1/3)*Pi^2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
      Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
        2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
      2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
        -((xxa*(-1 + yyb))/(-1 + xxa))] + 
      2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
       PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
       PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
       PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
      2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
       PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
       PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
      2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
      2*PolyLog[3, yyb/(-1 + yyb)] - 
      2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
      2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
      2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
      2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
           (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
         (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, zzc_] /; xxa^2 < 0 && yyb^2 < 0 && zzc^2 < 0 && 
      Im[xxa] > 0 && Im[yyb] > 0 && Im[zzc] > 0 && xxa*zzc == -1 := 
    -2*I*Pi*PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] + 
     (1/2)*((-(1/3))*Pi^2*Log[-(1/(-1 + xxa))] + Log[-(1/(-1 + xxa))]^2*
        Log[-((xxa*(-1 + yyb))/(-1 + xxa))] + (1/3)*Pi^2*
        Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)] - 
       Log[-((xxa*(-1 + yyb))/(-1 + xxa))]*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]^
         2 - 2*Log[1 - zzc]*PolyLog[2, xxa/(-1 + xxa)] - 
       2*Log[-(((-1 + xxa)*yyb)/(-1 + yyb))]*PolyLog[2, 
         -((xxa*(-1 + yyb))/(-1 + xxa))] + 
       2*Log[-(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*(-1 + xxa*yyb*zzc)))]*
        PolyLog[2, -((xxa*(-1 + yyb))/(-1 + xxa))] - 2*Log[-(1/(-1 + xxa))]*
        PolyLog[2, yyb/(-1 + yyb)] + 2*Log[(-1 + xxa*yyb*zzc)/(-1 + xxa)]*
        PolyLog[2, -((yyb*(-1 + zzc))/(-1 + yyb))] + 
       2*Log[1 - xxa]*PolyLog[2, yyb*zzc] + 2*Log[1 - xxa]*
        PolyLog[2, zzc/(-1 + zzc)] - 2*Log[1 - xxa]*
        PolyLog[2, -(((-1 + yyb)*zzc)/(-1 + zzc))] + 
       2*PolyLog[3, -(1/(-1 + xxa))] + 2*PolyLog[3, xxa*yyb] + 
       2*PolyLog[3, yyb/(-1 + yyb)] - 
       2*PolyLog[3, -(((-1 + xxa)*yyb)/(-1 + yyb))] - 
       2*PolyLog[3, -((yyb*(-1 + zzc))/(-1 + yyb))] - 
       2*PolyLog[3, (xxa*yyb*(-1 + zzc))/(-1 + xxa*yyb*zzc)] + 
       2*PolyLog[3, -(((-1 + xxa)*yyb*(-1 + zzc))/((-1 + yyb)*
            (-1 + xxa*yyb*zzc)))] - 2*PolyLog[3, (-1 + xxa*yyb*zzc)/
          (-1 + xxa)])
 
ExpandLi111[xxa_, yyb_, 0] := 0
 
ExpandLi111[xxa_, 0, zzc_] := 0
 
ExpandLi111[0, yyb_, zzc_] := 0
 
ExpandLi111[xxa_, yyb_, 1] := ComplexInfinity
 
Expansion[Subscript[Li, 1, 1][xa_, yb_]] := 
    -Subscript[Li, 2][xa*yb] - Subscript[Li, 2][yb/(-1 + yb)] + 
      Subscript[Li, 2][(-yb + xa*yb)/(1 - yb)] /. 
     Subscript[Li, m___][x___] :> PolyLog[m, x]
 
Expansion[Subscript[Li, 1, 2][xa_, yb_]] := 
    (-(1/2))*log[yb]*log[1 - xa*yb]^2 + log[1 - xa*yb]*(Subscript[Li, 2][1] + 
         Subscript[Li, 2][1 - xa]) + log[(1 - xa)/(1 - xa*yb)]*
        Subscript[Li, 2][yb] + Subscript[Li, 1][xa]*Subscript[Li, 2][yb] + 
       Subscript[Li, 3][1] - Subscript[Li, 3][1 - xa] + 
       Subscript[Li, 3][yb] - Subscript[Li, 3][xa*yb] + 
       Subscript[Li, 3][(1 - xa)/(1 - xa*yb)] - Subscript[Li, 3][1 - xa*yb] - 
       Subscript[Li, 3][(yb - xa*yb)/(1 - xa*yb)] /. log -> Log /. 
     Subscript[Li, m___][x___] :> PolyLog[m, x]
 
Expansion[Subscript[Li, 1, 1, 1][xa_, yb_, zc_]] := 
    (1/2)*(Log[-(1/(-1 + xa))]^2*Log[-((xa*(-1 + yb))/(-1 + xa))] - 
       Log[-((xa*(-1 + yb))/(-1 + xa))]*Log[(-1 + xa*yb*zc)/(-1 + xa)]^2 - 
       2*Log[-(1/(-1 + xa))]*Subscript[Li, 2][1] + 
       2*Log[(-1 + xa*yb*zc)/(-1 + xa)]*Subscript[Li, 2][1] - 
       2*Log[1 - zc]*Subscript[Li, 2][xa/(-1 + xa)] - 
       2*Log[-(((-1 + xa)*yb)/(-1 + yb))]*Subscript[Li, 2][
         -((xa*(-1 + yb))/(-1 + xa))] + 
       2*Log[-(((-1 + xa)*yb*(-1 + zc))/((-1 + yb)*(-1 + xa*yb*zc)))]*
        Subscript[Li, 2][-((xa*(-1 + yb))/(-1 + xa))] - 
       2*Log[-(1/(-1 + xa))]*Subscript[Li, 2][yb/(-1 + yb)] + 
       2*Log[(-1 + xa*yb*zc)/(-1 + xa)]*Subscript[Li, 2][
         -((yb*(-1 + zc))/(-1 + yb))] + 2*Log[1 - xa]*Subscript[Li, 2][
         yb*zc] + 2*Log[1 - xa]*Subscript[Li, 2][zc/(-1 + zc)] - 
       2*Log[1 - xa]*Subscript[Li, 2][-(((-1 + yb)*zc)/(-1 + zc))] + 
       2*Subscript[Li, 3][-(1/(-1 + xa))] + 2*Subscript[Li, 3][xa*yb] + 
       2*Subscript[Li, 3][yb/(-1 + yb)] - 
       2*Subscript[Li, 3][-(((-1 + xa)*yb)/(-1 + yb))] - 
       2*Subscript[Li, 3][-((yb*(-1 + zc))/(-1 + yb))] - 
       2*Subscript[Li, 3][(xa*yb*(-1 + zc))/(-1 + xa*yb*zc)] + 
       2*Subscript[Li, 3][-(((-1 + xa)*yb*(-1 + zc))/((-1 + yb)*
            (-1 + xa*yb*zc)))] - 2*Subscript[Li, 3][(-1 + xa*yb*zc)/
          (-1 + xa)]) /. Subscript[Li, m__][cz_] :> PolyLog[m, cz]



(* ::Subsection:: *)
(*some user friendly functions:*)


ValidGramMatrix[Q_]:=MatrixQ[Q,(NumericQ[#]&&Element[#,NonNegativeReals])&]&&SymmetricMatrixQ[Q]&&Length[Q]>3&&EvenQ[Length[Q]]&&Det[Q]!=0&&AllTrue[DihedralAnglesCos[Q]^2,0<=#<=1&];

RegulateQMatrix[Q_]:=Q+DiagonalMatrix[Diagonal[Q]/.(0->eps)/._?NumericQ->0];

NGon1[Q_?ValidGramMatrix]:=OrthoDsec[Vol[RegulateQMatrix[Q]]]/.sgn[xa_]:>Sign[xa]/.eps->0;

NGon2[Q_?ValidGramMatrix]:=Expand[1/(2^(Length[Q]/2)Gamma[Length[Q]/2])(NGon1[Q]/.Vol[xa_]:>Cr2Ort[RegulateQMatrix[xa],Tarb[Sequence@@Range[0,Length[Q]+1]]//ALi,Length[Q]])/.Subscript[ALi,xa__][yb__]:>Subscript[perALi,xa][Sequence@@(Together[{yb}])]/.eps->0];

NGon3[Q_?ValidGramMatrix]:=Expand[NGon2[Q]/.Subscript[perALi,xa__][yb__]:>Subscript[ExplicitALi,xa][yb]/.Li->perLi];

NGon4[Q_?ValidGramMatrix]:=Expand[NGon3[Q]/.Subscript[perLi,xa__][yb__]:>perd[Li[{xa},{yb}]]]/.Li[{xa_Integer},{yb_}]:>PolyLog[xa,yb];

SimplifyLog={Log[zc_]:>Log[Abs[zc]]+I*Arg[zc]};

ExpandIm[xa_]:=(im[Expand[xa]]/.im[zc_Plus]:>Total[im/@(List@@zc)])//.{
	im[aa_ bb_]:>re[aa]im[bb]+re[bb]im[aa],re[aa_ bb_]:>re[aa]re[bb]-im[aa]im[bb]}/.im->Im/.re->Re;
ExpandRe[xa_]:=(re[Expand[xa]]/.re[zc_Plus]:>Total[re/@(List@@zc)])//.{
	im[aa_ bb_]:>re[aa]im[bb]+re[bb]im[aa],re[aa_ bb_]:>re[aa]re[bb]-im[aa]im[bb]}/.im->Im/.re->Re;

BoxIntegral[Q_?(ValidGramMatrix[#]&&(Length[#]==4)&)]:=Total[Expand[Expand[NGon3[Q]/.(Subscript[perLi,1,1][xa_,yb_]:>perd[Li[{1,1},{xa,yb}]])]/.Li[{1,1},{xa_,yb_}]:>ExpandLi11[xa,yb]/.Li[{xa_},{yb_}]->PolyLog[xa,yb]/.SimplifyLog/.Im->ExpandIm/.Re[xa_]->ExpandRe]];

HexagonIntegral[Q_?(ValidGramMatrix[#]&&(Length[#]==6)&)]:=Total[Expand[Expand[NGon3[Q]/.(Subscript[perLi,1,1,1][xa_,yb_,zc_]:>perd[Li[{1,1,1},{xa,yb,zc}]])/.Li[{1,1,1},{xa_,yb_,zc_}]:>ExpandLi111[xa,yb,zc]/.(Subscript[perLi,1,2][xa_,yb_]:>perd[Li[{1,2},{xa,yb}]])/.Li[{1,2},{xa_,yb_}]:>ExpandLi12[xa,yb]]/.Li[{1,1},{xa_,yb_}]:>ExpandLi11[xa,yb]/.Li[{xa_},{yb_}]->PolyLog[xa,yb]/.SimplifyLog/.Im->ExpandIm/.Re->ExpandRe]];

